Fixed-quadrupole static tidal response of Schwarzschild black holes in a cubic Weyl effective field theory

Static Love numbers of four-dimensional Schwarzschild black holes vanish in general relativity. We study how the fixed-quadrupole static tidal solution is modified by the parity-even cubic Weyl operator in the gravitational effective field theory. Working perturbatively in $\epsilon_{\rm e}=\lambda_{\rm e}(\Lambda r_s)^{-4}$, we construct the reduced quadratic radial action for static even-parity $\ell=2$ perturbations, order-reduce the higher-derivative equations, and solve the resulting boundary-value problem directly in metric variables. The order-$\epsilon_{\rm e}$ equations reduce to a first-order two-dimensional inhomogeneous system for $X_0$ and $X_K$, with $X_2$ fixed by an algebraic constraint. Horizon regularity leaves one constant, but matching to infinity shows that this freedom only renormalizes the applied tidal branch. After removing this tidal renormalization, the decaying branch is unambiguous. Calibrating the spatial sector at fixed $\ell=2$ against the associated-Legendre branches $P_2^{2}$ and $Q_2^{2}$, we obtain a fixed-quadrupole response amplitude $\Delta(B/A)=-2400\epsilon_{\rm e}$. Equivalently, the scalar fixed-$\ell$ quotient gives $\Delta k_{2,\rm sc}^{\rm fix}=-20\epsilon_{\rm e}$. The second number is a scalar fixed-$\ell$ conversion of the metric branch ratio, not, by itself, the analytically continued, gauge-invariant electric Love number. A comparison with canonical Teukolsky-based Love numbers requires an additional continuation in $\ell$ and a precise map of normalizations. The result should therefore be viewed as a reproducible metric-sector benchmark for the cubic Weyl EFT, complementary to gauge-invariant master-equation approaches.

==> anc/MANIFEST.txt <==
MANIFEST.txt	0 bytes
README.md	3716 bytes
certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl	5862 bytes
certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT_Loader.nb	1072 bytes
certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl	7664 bytes
certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER_Loader.nb	1099 bytes
certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_README.txt	1071 bytes
certified_values/EXPECTED_OUTPUT.txt	316 bytes
certified_values/StaticTides_EFT_L2_CERTIFIED_VALUES.wl	2183 bytes
certified_values/StaticTides_EFT_L2_STATIC_AUDIT.wl	1866 bytes
notebook_export/LoveNumbers_StaticTides_EFT_ReducedAction_notebook_export.pdf	431111 bytes
notebook_export/LoveNumbers_StaticTides_EFT_ReducedAction_text_export.wl	78727 bytes


==> anc/README.md <==
# StaticTides EFT fixed-ell=2 supplemental material

This ancillary package accompanies the manuscript

**Fixed-quadrupole static tidal response of Schwarzschild black holes in a cubic Weyl effective field theory**

by Edilberto O. Silva.

The package is intentionally restricted to the validated fixed-ell=2 calculation. It does **not** include exploratory analytic-continuation notebooks or intermediate failed checkpoints.

## Scientific scope

The certified result concerns the static even-parity quadrupolar metric response of a Schwarzschild black hole in the parity-even cubic Weyl EFT, at first order in

```text
epsilon_e = lambda_e (Lambda r_s)^(-4)
```

The main values recorded here are

```text
X0[-3] = 192 r_s^3
XK[-3] = X2[-3] = -480 r_s^3
Delta(B/A)_{ell=2}^{fixed} = -2400 epsilon_e
Delta k_{2,sc}^{fix} = -20 epsilon_e
```

The last number is only a scalar fixed-ell conversion of the metric branch ratio; it is not, by itself, the analytically continued gauge-invariant electric Love number.

## Contents

```text
notebook_export/
  LoveNumbers_StaticTides_EFT_ReducedAction_text_export.wl
  LoveNumbers_StaticTides_EFT_ReducedAction_notebook_export.pdf

certificate_tools/
  StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl
  StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl
  StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER_Loader.nb
  StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT_Loader.nb
  StaticTides_EFT_L2_RESULT_CERTIFICATE_README.txt

certified_values/
  StaticTides_EFT_L2_CERTIFIED_VALUES.wl
  StaticTides_EFT_L2_STATIC_AUDIT.wl
  EXPECTED_OUTPUT.txt

MANIFEST.txt
README.md
```

## Recommended arXiv use

Upload this directory, or the zip archive generated from it, as ancillary material. The main arXiv source should contain the manuscript `.tex` and any journal-required source files separately.

## How to inspect the fixed-ell=2 certified values

In a Wolfram/Mathematica kernel, from the `certified_values` directory, run

```Mathematica
Get["StaticTides_EFT_L2_CERTIFIED_VALUES.wl"]
```

or run the lightweight audit

```Mathematica
Get["StaticTides_EFT_L2_STATIC_AUDIT.wl"]
```

With `wolframscript`, use

```bash
wolframscript -file StaticTides_EFT_L2_STATIC_AUDIT.wl
```

The expected terminal output is summarized in `certified_values/EXPECTED_OUTPUT.txt`.

## Full certificate workflow

The full certificate workflow is designed to be run after the validated fixed-ell=2 Mathematica/xAct notebook has completed. It does not recompute the geometry; it exports selected final objects and audits them in a fresh kernel.

1. Run the validated fixed-ell=2 calculation to completion.
2. In the same kernel/session, run

```Mathematica
Get["certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl"]
```

3. Start a fresh kernel in the same directory and run

```Mathematica
Get["certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl"]
```

The exporter creates a directory called `L2_Result_Certificate` and writes a timestamped `.mx` certificate and a human-readable summary. The audit loads the newest `.mx` certificate and checks the exported core objects.

## Notes

- The text export of the notebook is included for transparency and archival purposes. Depending on how the original notebook was exported, it may preserve notebook cells as commented text. The PDF export is included for human-readable inspection.
- The lightweight certified-values file is not a replacement for the full symbolic derivation. It is a compact record of the final fixed-ell=2 values used in the manuscript.
- Exploratory files related to analytic continuation in ell are deliberately excluded from this package because they are not part of the certified fixed-ell=2 result.


==> anc/certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl <==
(* ::Package:: *)
(* StaticTides EFT fixed-ell=2 result certificate independent audit. *)
(* Run in a FRESH kernel, preferably in the same directory that contains L2_Result_Certificate. *)

Print["===================================================================="];
Print["StaticTides EFT L2 RESULT CERTIFICATE INDEPENDENT AUDIT"];
Print["This audit loads the clean certificate exported from the validated fixed-l=2 notebook."];
Print["No ell-continuation. No geometry. No Weyl/C3 recomputation."];
Print["===================================================================="];

ClearAll[
  auditBaseDirAC, auditCertDirAC, auditMXFilesAC, auditMXAC, l2CertificateAC,
  certValueAC, certHasAC, certSummaryRowAC, expectedAC, presentNamesAC,
  coreNamesAC, actualResponseAC, actualMetricResponseAC, actualBranchAC,
  safeExtractAC, auditRowsAC
];

auditBaseDirAC = If[StringQ[NotebookDirectory[]], NotebookDirectory[], Directory[]];
auditCertDirAC = FileNameJoin[{auditBaseDirAC, "L2_Result_Certificate"}];

auditMXFilesAC = If[DirectoryQ[auditCertDirAC], FileNames["StaticTides_EFT_L2_RESULT_CERTIFICATE_*.mx", auditCertDirAC], {}];
auditMXFilesAC = Reverse @ SortBy[auditMXFilesAC, FileDate];

Print["Audit base directory: ", auditBaseDirAC];
Print["Certificate directory: ", auditCertDirAC];
Print["Certificates found: ", Length[auditMXFilesAC]];
If[auditMXFilesAC === {},
   Print["STOP: no L2 certificate .mx was found. First run the EXPORTER at the end of the validated fixed-l=2 notebook."];
   Abort[]
];

auditMXAC = First[auditMXFilesAC];
Print["Loading newest certificate: ", auditMXAC];
Get[auditMXAC];

If[! ValueQ[l2CertificateAC] || Head[l2CertificateAC] =!= Association,
   Print["STOP: l2CertificateAC was not loaded as an Association."];
   Abort[]
];

expectedAC = l2CertificateAC["expectedCanonical"];
presentNamesAC = Select[l2CertificateAC["symbolNames"], TrueQ[l2CertificateAC["symbols", #, "valueQ"]] &];

certHasAC[name_String] := KeyExistsQ[l2CertificateAC["symbols"], name] && TrueQ[l2CertificateAC["symbols", name, "valueQ"]];
certValueAC[name_String] := If[certHasAC[name], l2CertificateAC["symbols", name, "value"], Missing["not exported or not defined"]];

certSummaryRowAC[name_String] := {
   name,
   "ValueQ" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "valueQ"], False],
   "Head" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "head"], Missing["not in certificate"]],
   "Dimensions" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "dimensions"], Missing["not in certificate"]],
   "ByteCount" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "byteCount"], Missing["not in certificate"]],
   "Indeterminate?" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "containsIndeterminate"], Missing["not in certificate"]],
   "$Failed?" -> If[KeyExistsQ[l2CertificateAC["symbols"], name], l2CertificateAC["symbols", name, "containsDollarFailed"], Missing["not in certificate"]]
};

Print["Certificate metadata:"];
{
  "createdAt" -> l2CertificateAC["createdAt"],
  "workingDirectory" -> l2CertificateAC["workingDirectory"],
  "MathematicaVersion" -> l2CertificateAC["MathematicaVersion"],
  "noEllContinuation" -> l2CertificateAC["noEllContinuation"],
  "noGeometryRecomputationByThisExporter" -> l2CertificateAC["noGeometryRecomputationByThisExporter"]
} // TableForm

Print["Expected canonical fixed-l=2 targets stored in certificate:"];
expectedAC // InputForm

coreNamesAC = {
   "AMat2Reg3", "bVec2Reg3",
   "x0InfSolFix", "xkInfSolFix", "x2InfSolFix",
   "responseCoeffsMinus3", "metricResponseCoeffsM3", "branchCalibrationL2",
   "finalEFTCheckpointL2", "finalBranchResponseL2", "finalCanoComparisonL2"
};

Print["Core symbol audit:"];
(certSummaryRowAC /@ coreNamesAC) // TableForm

Print["Actual exported core values, shortened:"];
Table[
   name -> If[certHasAC[name], Short[certValueAC[name], 5], Missing["not exported"]],
   {name, coreNamesAC}
] // TableForm

Print["Most important directly exported values:"];
{
  "responseCoeffsMinus3" -> If[certHasAC["responseCoeffsMinus3"], certValueAC["responseCoeffsMinus3"], Missing["not exported"]],
  "metricResponseCoeffsM3" -> If[certHasAC["metricResponseCoeffsM3"], certValueAC["metricResponseCoeffsM3"], Missing["not exported"]],
  "branchCalibrationL2" -> If[certHasAC["branchCalibrationL2"], certValueAC["branchCalibrationL2"], Missing["not exported"]],
  "finalBranchResponseL2" -> If[certHasAC["finalBranchResponseL2"], certValueAC["finalBranchResponseL2"], Missing["not exported"]],
  "finalCanoComparisonL2" -> If[certHasAC["finalCanoComparisonL2"], certValueAC["finalCanoComparisonL2"], Missing["not exported"]]
} // TableForm

Print["Audit interpretation:"];
If[certHasAC["responseCoeffsMinus3"] || certHasAC["metricResponseCoeffsM3"] || certHasAC["finalBranchResponseL2"],
   Print["PASS: the certificate contains at least one final response object. Inspect the values above against the expected targets."],
   Print["WARNING: the certificate does not contain the final response objects. The exporter was probably run too early or in the wrong notebook/kernel."]
];

If[AnyTrue[coreNamesAC, certHasAC[#] && TrueQ[l2CertificateAC["symbols", #, "containsIndeterminate"]] &],
   Print["WARNING: at least one core object contains Indeterminate. Do not use this certificate as final."],
   Print["No Indeterminate detected in exported core objects."]
];

Print["===================================================================="];
Print["AUDIT COMPLETE."];
Print["If the expected final objects are missing, rerun the fixed-l=2 xAct notebook to the validated endpoint and run the exporter again."];
Print["===================================================================="];


==> anc/certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT_Loader.nb <==
Notebook[{
 Cell["StaticTides EFT L2 RESULT CERTIFICATE AUDIT loader", "Title"],
 Cell["Run this in a fresh kernel from the same directory that contains L2_Result_Certificate and StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl.", "Text"],
 Cell[BoxData[RowBox[{"ClearAll", "[", RowBox[{"auditDir", ",", "auditFile"}], "]"}]], "Input"],
 Cell[BoxData[RowBox[{"auditDir", "=", RowBox[{"NotebookDirectory", "[", "]"}]}]], "Input"],
 Cell[BoxData[RowBox[{"auditFile", "=", RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"auditDir", ",", "\"StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl\""}], "}"}], "]"}]}]], "Input"],
 Cell[BoxData[RowBox[{"Print", "[", RowBox[{"\"Loading audit: \"", ",", "auditFile"}], "]"}]], "Input"],
 Cell[BoxData[RowBox[{"If", "[", RowBox[{RowBox[{"!", RowBox[{"FileExistsQ", "[", "auditFile", "]"}]}], ",", RowBox[{"Print", "[", "\"STOP: audit .wl not found in NotebookDirectory[].\"", "]"}], ",", RowBox[{"Get", "[", "auditFile", "]"}]}], "]"}]], "Input"]
}, WindowSize -> {900, 700}, FrontEndVersion -> "13.0", StyleDefinitions -> "Default.nb"]


==> anc/certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl <==
(* ::Package:: *)
(* StaticTides EFT fixed-ell=2 result certificate exporter. *)
(* Run this at the END of the validated fixed-l=2 xAct/Mathematica notebook. *)
(* It does not recompute geometry; it only exports selected final objects and an audit summary. *)

Print["===================================================================="];
Print["StaticTides EFT L2 RESULT CERTIFICATE EXPORTER"];
Print["Run this only after the validated fixed-ell=2 notebook has completed."];
Print["No ell-continuation. No new geometry. No Weyl/C3 recomputation."];
Print["===================================================================="];

ClearAll[
  l2CertDirAC, l2CertStampAC, l2CertMXAC, l2CertWLAC, l2CertSummaryTXTAC,
  valueQByNameAC, valueByNameAC, heldValueByNameAC, safeByteCountAC,
  safeShortAC, collectSymbolAC, l2SymbolNamesAC, l2ExpectedCanonicalAC,
  l2CertificateAC, l2PresentSymbolsAC, l2MissingSymbolsAC, l2ExportReportAC
];

l2CertDirAC = FileNameJoin[{If[StringQ[NotebookDirectory[]], NotebookDirectory[], Directory[]], "L2_Result_Certificate"}];
If[! DirectoryQ[l2CertDirAC], CreateDirectory[l2CertDirAC]];

l2CertStampAC = DateString[{"Year", "Month", "Day", "_", "Hour", "Minute", "Second"}];
l2CertMXAC = FileNameJoin[{l2CertDirAC, "StaticTides_EFT_L2_RESULT_CERTIFICATE_" <> l2CertStampAC <> ".mx"}];
l2CertWLAC = FileNameJoin[{l2CertDirAC, "StaticTides_EFT_L2_RESULT_CERTIFICATE_" <> l2CertStampAC <> ".wl"}];
l2CertSummaryTXTAC = FileNameJoin[{l2CertDirAC, "StaticTides_EFT_L2_RESULT_CERTIFICATE_" <> l2CertStampAC <> "_SUMMARY.txt"}];

valueQByNameAC[name_String] := Quiet @ Check[
   ToExpression["Global`" <> name, InputForm, Function[s, ValueQ[s], HoldAll]],
   False
];

valueByNameAC[name_String] := Quiet @ Check[
   ToExpression["Global`" <> name],
   Missing["GetFailed"]
];

heldValueByNameAC[name_String] := Quiet @ Check[
   ToExpression["Global`" <> name, InputForm, HoldComplete],
   HoldComplete[Missing["GetFailed"]]
];

safeByteCountAC[expr_] := Quiet @ Check[ByteCount[expr], Missing["ByteCountFailed"]];
safeShortAC[expr_] := Quiet @ Check[Short[expr, 4], Missing["ShortFailed"]];

collectSymbolAC[name_String] := Module[{vq, val},
   vq = valueQByNameAC[name];
   val = If[vq, valueByNameAC[name], Missing["not defined"]];
   <|
     "name" -> name,
     "valueQ" -> vq,
     "head" -> If[vq, Quiet @ Check[Head[val], Missing["HeadFailed"]], Missing["not defined"]],
     "dimensions" -> If[vq, Quiet @ Check[Dimensions[val], Missing["DimensionsFailed"]], Missing["not defined"]],
     "byteCount" -> If[vq, safeByteCountAC[val], 0],
     "containsIndeterminate" -> If[vq, ! FreeQ[val, Indeterminate], False],
     "containsDollarFailed" -> If[vq, ! FreeQ[val, $Failed], False],
     "short" -> If[vq, safeShortAC[val], Missing["not defined"]],
     "value" -> val
   |>
];

(* The list intentionally includes only final or near-final fixed-l=2 objects that have appeared in the validated workflow. *)
l2SymbolNamesAC = DeleteDuplicates @ {
   "AMat2Reg3", "bVec2Reg3", "Ause", "buse",
   "nHFix", "freeHorDataFix", "solHorFix",
   "x0HorSolFix", "xkHorSolFix", "x2HorSolFix",
   "solInfFix", "solInf1Fix", "freeVarsInfFix",
   "x0InfSolFix", "xkInfSolFix", "x2InfSolFix",
   "responseCoeffsMinus3", "metricResponseCoeffsM3", "branchCalibrationL2",
   "finalEFTCheckpointL2", "finalBranchResponseL2", "finalCanoComparisonL2",
   "globalDegeneracyRelationL2", "simpleHorizonConventionL2", "noTideRenormalizationConventionL2",
   "targetLogCoeffX3PerEpsAC", "targetBoverAPerEpsAC", "targetK2PlusPerEpsAC",
   "aF", "q", "p"
};

l2ExpectedCanonicalAC = <|
   "status" -> "fixed ell=2 canonical expected values from the validated calculation log",
   "globalDegeneracy" -> HoldForm[aF[1] == 144 + 2 q[0]],
   "simpleHorizonConvention" -> HoldForm[{q[0] -> 0, aF[1] -> 144}],
   "noTideRenormalizationConvention" -> HoldForm[{q[0] -> -84, aF[1] -> -24}],
   "responseCoeffsMinus3_expected" -> HoldForm[{X0[-3] -> 192 rs^3, XK[-3] -> -480 rs^3, X2[-3] -> -480 rs^3}],
   "metricResponseCoeffsM3_expected" -> HoldForm[{H0MetricEps[-3] -> 192 rs^3, H2MetricEps[-3] -> -480 rs^3, KMetricEps[-3] -> -480 rs^3}],
   "branchResponse_expected" -> HoldForm[BoverA -> -2400],
   "warning" -> "These are expected targets; the exported symbol values below are the actual notebook state."
|>;

l2CertificateAC = <|
   "certificateType" -> "StaticTides_EFT_fixed_ell2_result_certificate",
   "createdAt" -> DateString[],
   "workingDirectory" -> If[StringQ[NotebookDirectory[]], NotebookDirectory[], Directory[]],
   "MathematicaVersion" -> $Version,
   "noEllContinuation" -> True,
   "noGeometryRecomputationByThisExporter" -> True,
   "expectedCanonical" -> l2ExpectedCanonicalAC,
   "symbolNames" -> l2SymbolNamesAC,
   "symbols" -> AssociationThread[l2SymbolNamesAC, collectSymbolAC /@ l2SymbolNamesAC]
|>;

l2PresentSymbolsAC = Select[l2SymbolNamesAC, TrueQ[l2CertificateAC["symbols", #, "valueQ"]] &];
l2MissingSymbolsAC = Complement[l2SymbolNamesAC, l2PresentSymbolsAC];

Print["Export directory: ", l2CertDirAC];
Print["Symbols present: ", Length[l2PresentSymbolsAC]];
Print[l2PresentSymbolsAC // TableForm];
Print["Symbols missing: ", Length[l2MissingSymbolsAC]];
Print[l2MissingSymbolsAC // TableForm];

Print["Symbol summary:"];
Table[
   {name,
    "ValueQ" -> l2CertificateAC["symbols", name, "valueQ"],
    "Head" -> l2CertificateAC["symbols", name, "head"],
    "Dimensions" -> l2CertificateAC["symbols", name, "dimensions"],
    "ByteCount" -> l2CertificateAC["symbols", name, "byteCount"],
    "Indeterminate?" -> l2CertificateAC["symbols", name, "containsIndeterminate"],
    "$Failed?" -> l2CertificateAC["symbols", name, "containsDollarFailed"]},
   {name, l2SymbolNamesAC}
] // TableForm

(* Save full certificate as MX, and a compact readable summary as TXT.  The WL export is attempted but skipped if too large or slow. *)
Print["Saving MX certificate: ", l2CertMXAC];
DumpSave[l2CertMXAC, l2CertificateAC];

l2ExportReportAC = StringRiffle[
   Join[
     {
       "StaticTides EFT L2 RESULT CERTIFICATE SUMMARY",
       "Created at: " <> DateString[],
       "Working directory: " <> ToString[l2CertificateAC["workingDirectory"], InputForm],
       "Mathematica: " <> ToString[$Version, InputForm],
       "MX certificate: " <> l2CertMXAC,
       "",
       "Expected canonical values:",
       ToString[l2ExpectedCanonicalAC, InputForm],
       "",
       "Present symbols (" <> ToString[Length[l2PresentSymbolsAC]] <> "):",
       StringRiffle[l2PresentSymbolsAC, ", "],
       "",
       "Missing symbols (" <> ToString[Length[l2MissingSymbolsAC]] <> "):",
       StringRiffle[l2MissingSymbolsAC, ", "],
       "",
       "Symbol summary:"
     },
     (ToString[#] <> " | ValueQ=" <> ToString[l2CertificateAC["symbols", #, "valueQ"]] <>
        " | Head=" <> ToString[l2CertificateAC["symbols", #, "head"], InputForm] <>
        " | Dimensions=" <> ToString[l2CertificateAC["symbols", #, "dimensions"], InputForm] <>
        " | ByteCount=" <> ToString[l2CertificateAC["symbols", #, "byteCount"], InputForm] <>
        " | Indeterminate=" <> ToString[l2CertificateAC["symbols", #, "containsIndeterminate"]] <>
        " | Failed=" <> ToString[l2CertificateAC["symbols", #, "containsDollarFailed"]]) & /@ l2SymbolNamesAC
   ],
   "\n"
];
Export[l2CertSummaryTXTAC, l2ExportReportAC, "Text"];

Print["Summary written: ", l2CertSummaryTXTAC];
Print["===================================================================="];
Print["EXPORT COMPLETE."];
Print["Now open a fresh kernel and run StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl."];
Print["===================================================================="];


==> anc/certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER_Loader.nb <==
Notebook[{
 Cell["StaticTides EFT L2 RESULT CERTIFICATE EXPORTER loader", "Title"],
 Cell["Put this loader in the same directory as StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl. Run it at the END of the validated fixed-ell=2 notebook/kernel state.", "Text"],
 Cell[BoxData[RowBox[{"ClearAll", "[", RowBox[{"certDir", ",", "certFile"}], "]"}]], "Input"],
 Cell[BoxData[RowBox[{"certDir", "=", RowBox[{"NotebookDirectory", "[", "]"}]}]], "Input"],
 Cell[BoxData[RowBox[{"certFile", "=", RowBox[{"FileNameJoin", "[", RowBox[{"{", RowBox[{"certDir", ",", "\"StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl\""}], "}"}], "]"}]}]], "Input"],
 Cell[BoxData[RowBox[{"Print", "[", RowBox[{"\"Loading exporter: \"", ",", "certFile"}], "]"}]], "Input"],
 Cell[BoxData[RowBox[{"If", "[", RowBox[{RowBox[{"!", RowBox[{"FileExistsQ", "[", "certFile", "]"}]}], ",", RowBox[{"Print", "[", "\"STOP: exporter .wl not found in NotebookDirectory[].\"", "]"}], ",", RowBox[{"Get", "[", "certFile", "]"}]}], "]"}]], "Input"]
}, WindowSize -> {900, 700}, FrontEndVersion -> "13.0", StyleDefinitions -> "Default.nb"]


==> anc/certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_README.txt <==
StaticTides EFT L2 result certificate workflow

Purpose
-------
This is the safe checkpointing workflow for the validated fixed-ell=2 calculation.
It does not attempt ell-continuation and does not recompute geometry.

Files
-----
1. StaticTides_EFT_L2_RESULT_CERTIFICATE_EXPORTER.wl
   Run this at the END of the validated fixed-ell=2 xAct/Mathematica notebook.
   It exports a clean certificate to a folder called L2_Result_Certificate.

2. StaticTides_EFT_L2_RESULT_CERTIFICATE_AUDIT.wl
   Run this in a fresh kernel, from the same directory, after the exporter.
   It loads the newest certificate and audits the final objects.

Expected fixed-ell=2 targets
----------------------------
aF[1] = 144 + 2 q[0]
q[0] = -84, aF[1] = -24 under no tide-renormalization
X0[-3] = 192 rs^3
XK[-3] = -480 rs^3
X2[-3] = -480 rs^3
B/A = -2400 in the notebook branch normalization

Safe route
----------
First certify fixed-ell=2. Do not use contaminated EllCont checkpoints.
Only after this certificate passes should a separate xAct-based Cano/ell-continuation notebook be started.


==> anc/certified_values/EXPECTED_OUTPUT.txt <==
Expected output from StaticTides_EFT_L2_STATIC_AUDIT.wl:

Loaded StaticTides EFT fixed-ell=2 certified values.
StaticTides EFT L2 lightweight audit
PASS: all lightweight certified-value checks passed.

The full certificate workflow is described in certificate_tools/StaticTides_EFT_L2_RESULT_CERTIFICATE_README.txt.


==> anc/certified_values/StaticTides_EFT_L2_CERTIFIED_VALUES.wl <==
(* ::Package:: *)
(* StaticTides EFT fixed-ell=2 certified values. *)
(* This lightweight file records the final values quoted in the manuscript. *)
(* It does not recompute the reduced action or the xAct geometry. *)

ClearAll[rs, epsilonE, q0, alpha1, X0, XK, X2, H0MetricEps, H2MetricEps, KMetricEps, BoverA, k2scFix];

l2CertifiedValues = <|
   "certificateType" -> "StaticTides_EFT_fixed_ell2_certified_values",
   "scope" -> "static even-parity fixed ell=2 metric-sector response in the cubic Weyl EFT",
   "noEllContinuation" -> True,
   "noGeometryRecomputation" -> True,
   "parameters" -> <|
      "rs" -> "Schwarzschild radius",
      "epsilonE" -> HoldForm[epsilonE == lambdaE/(Lambda rs)^4],
      "alpha1Definition" -> HoldForm[alpha1 == rs a1]
   |>,
   "horizonRegularity" -> <|
      "freeRegularDatum" -> HoldForm[q0],
      "tidalDegeneracy" -> HoldForm[alpha1 == 144 + 2 q0],
      "noTideRenormalization" -> HoldForm[24 + alpha1 == 0],
      "noTideValues" -> {q0 -> -84, alpha1 -> -24, a1 -> -24/rs}
   |>,
   "responseCoeffsMinus3" -> {X0[-3] -> 192 rs^3, XK[-3] -> -480 rs^3, X2[-3] -> -480 rs^3},
   "metricResponseCoeffsM3" -> {H0MetricEps[-3] -> 192 rs^3, H2MetricEps[-3] -> -480 rs^3, KMetricEps[-3] -> -480 rs^3},
   "branchCalibrationL2" -> <|
      "P22GrowingCoeff" -> HoldForm[P2Associated[-2][r^2] == -12/rs^2],
      "Q22DecayingCoeff" -> HoldForm[Q2Associated[-3][r^-3] == rs^3/5],
      "spatialDecayingCoeff" -> -480 rs^3
   |>,
   "fixedEll2Response" -> <|
      "DeltaBoverA" -> HoldForm[BoverA == -2400 epsilonE],
      "cMinus3OverC2Spatial" -> 40 rs^5,
      "DeltaK2scFix" -> HoldForm[k2scFix == -20 epsilonE]
   |>,
   "interpretation" -> "DeltaK2scFix is a scalar fixed-ell conversion of the metric branch ratio; it is not, by itself, the analytically continued gauge-invariant electric Love number."
|>;

Print["Loaded StaticTides EFT fixed-ell=2 certified values."];
Print["responseCoeffsMinus3 = ", l2CertifiedValues["responseCoeffsMinus3"] // InputForm];
Print["metricResponseCoeffsM3 = ", l2CertifiedValues["metricResponseCoeffsM3"] // InputForm];
Print["fixedEll2Response = ", l2CertifiedValues["fixedEll2Response"] // InputForm];


==> anc/certified_values/StaticTides_EFT_L2_STATIC_AUDIT.wl <==
(* ::Package:: *)
(* StaticTides EFT fixed-ell=2 lightweight audit. *)
(* Run with: wolframscript -file StaticTides_EFT_L2_STATIC_AUDIT.wl *)
(* or evaluate Get["StaticTides_EFT_L2_STATIC_AUDIT.wl"] in Mathematica. *)

ClearAll[scriptDir, valuesFile, rs, epsilonE, q0, alpha1, X0, XK, X2, H0MetricEps, H2MetricEps, KMetricEps, BoverA, k2scFix];
scriptDir = DirectoryName[$InputFileName];
If[scriptDir === "", scriptDir = Directory[]];
valuesFile = FileNameJoin[{scriptDir, "StaticTides_EFT_L2_CERTIFIED_VALUES.wl"}];

If[! FileExistsQ[valuesFile],
   Print["FAIL: values file not found: ", valuesFile];
   Abort[]
];

Get[valuesFile];

checks = <|
   "certificateAssociation" -> AssociationQ[l2CertifiedValues],
   "noEllContinuation" -> TrueQ[l2CertifiedValues["noEllContinuation"]],
   "responseCoeffsMinus3" -> (l2CertifiedValues["responseCoeffsMinus3"] === {X0[-3] -> 192 rs^3, XK[-3] -> -480 rs^3, X2[-3] -> -480 rs^3}),
   "metricResponseCoeffsM3" -> (l2CertifiedValues["metricResponseCoeffsM3"] === {H0MetricEps[-3] -> 192 rs^3, H2MetricEps[-3] -> -480 rs^3, KMetricEps[-3] -> -480 rs^3}),
   "tidalDegeneracyStored" -> (l2CertifiedValues["horizonRegularity", "tidalDegeneracy"] === HoldForm[alpha1 == 144 + 2 q0]),
   "noTideValuesStored" -> (l2CertifiedValues["horizonRegularity", "noTideValues"] === {q0 -> -84, alpha1 -> -24, a1 -> -24/rs}),
   "DeltaBoverAStored" -> (l2CertifiedValues["fixedEll2Response", "DeltaBoverA"] === HoldForm[BoverA == -2400 epsilonE]),
   "DeltaK2scFixStored" -> (l2CertifiedValues["fixedEll2Response", "DeltaK2scFix"] === HoldForm[k2scFix == -20 epsilonE])
|>;

Print["StaticTides EFT L2 lightweight audit"];
Print[Normal[checks] // TableForm];

If[And @@ Values[checks],
   Print["PASS: all lightweight certified-value checks passed."],
   Print["FAIL: at least one lightweight certified-value check failed."];
   Abort[]
];


==> anc/notebook_export/LoveNumbers_StaticTides_EFT_ReducedAction_text_export.wl <==
(* ::Package:: *)

(* ::Text:: *)
(*#  Static  tidal  perturbations  in  the  (C^3)  effective  theory*)
(**)
(*The  purpose  of  this  notebook  is  to  derive  the  quadratic  reduced  action  for  static, even - parity  tidal  perturbations  of  a  nonrotating  black  hole  in  the  effective  theory*)
(**)
(*[S = \int  d^4 x, \sqrt {-g}\left[R + \epsilon  r_s^4  C_ {\mu \n u} {}^{\r ho\sigma}  C_ {\r ho\sigma} {}^{\alpha\beta}  C_ {\alpha\beta} {}^{\mu \n u}  \r ight] .]*)
(**)
(*The  parameter  (\epsilon)  counts  the  leading  higher - derivative  correction . We  work  perturbatively  both  in  (\epsilon)  and  in  the  tidal  perturbation  amplitude  (\eta) . The  background  metric  is  written  as*)
(**)
(*[ds^2 === = -A (r) dt^2 +*)
(*   \frac {dr^2} {B (r)} + r^2  d\Omega^2,]*)
(**)
(*with*)
(**)
(*[A (r) = f (r)\left[1 + \epsilon  a (r) \r ight],*)
(* \qquad  B (r) = f (r)\left[1 + \epsilon  b (r) \r ight],*)
(* \qquad  f (r) = 1 - \frac {r_s} {r} .]*)
(**)
(*The  functions  (a (r))  and  (b (r))  were  obtained  previously  from  the  reduced  background  action  and  are*)
(**)
(*[a (r) = -\frac {2 r_s} {r} - \frac {2 r_s^2} {r^2} - \frac {2 r_s^3} {r^3} - \frac {2 r_s^4} {r^4} - \frac {2 r_s^5} {r^5} + \frac {4 r_s^6} {r^6},]*)
(**)
(*[b (r) = -\frac {2 r_s} {r} - \frac {2 r_s^2} {r^2} - \frac {2 r_s^3} {r^3} - \frac {2 r_s^4} {r^4} - \frac {2 r_s^5} {r^5} + \frac {16 r_s^6} {r^6} .]*)
(**)
(*The  static  even - parity  perturbation  is  introduced  in  Regge - Wheeler  gauge  as*)
(**)
(*[g_ {tt} === === -A (r)\left[1 + \eta  H_ 0 (r) Y (\theta) \r ight],]*)
(**)
(*[g_ {rr} === ===*)
(*  \frac {1 + \eta  H_ 2 (r) Y (\theta)} {B (r)},]*)
(**)
(*[g_ {\theta\theta} === === === === === = r^2\left[1 + \eta  K (r) Y (\theta) \r ight],]*)
(**)
(*[g_ {\phi\phi} === === === === r^2\sin^2\theta\left[1 + \eta  K (r) Y (\theta) \r ight] .]*)
(**)
(*In  this  notebook  we  first  specialize  to  the  quadrupolar  mode  (\ell = 2), using*)
(**)
(*[Y (\theta) = P_ 2 (\cos\theta) .]*)
(**)
(*The  goal  is  to  construct  the  reduced  quadratic  radial  action  at  order  (\eta^2), keeping  all  terms  through  first  order  in  (\epsilon) . Once  this  action  is  obtained, we  will  vary  it  with  respect  to  (H_ 0 (r)), (H_ 2 (r)), and  (K (r)), reduce  the  system  to  a  single  radial  equation, and  determine  whether  the  EFT  correction  induces  a  nonzero  response  branch  at  infinity .*)


(* ::Input:: *)
(*(* ============================================================*)(*Static tidal perturbations in the C^3 effective theory*)(*Setup:coordinates,assumptions,background,and mode choice*)(* ============================================================*)*)
(*ClearAll["Global`*"];*)
(**)
(*coords={t,r,th,ph};*)
(*dim=Length[coords];*)
(**)
(*$Assumptions=r>rs>0&&0<th<Pi&&Element[eps,Reals]&&Element[eta,Reals];*)
(**)
(*(*We start with the quadrupolar mode.*)*)
(*Lmode=2;*)
(**)
(*(*We use the unnormalized scalar harmonic Y(theta)=P_2(cos theta).The overall normalization cancels out of the equations of motion.*)*)
(*Yth=LegendreP[Lmode,Cos[th]];*)
(**)
(*(*Schwarzschild factor.*)*)
(*f[r_]:=1-rs/r;*)
(**)
(*(*Background correction from the reduced-action calculation.*)*)
(*aBack[r_]:=-2 rs/r-2 rs^2/r^2-2 rs^3/r^3-2 rs^4/r^4-2 rs^5/r^5+4 rs^6/r^6;*)
(**)
(*bBack[r_]:=-2 rs/r-2 rs^2/r^2-2 rs^3/r^3-2 rs^4/r^4-2 rs^5/r^5+16 rs^6/r^6;*)
(**)
(*Aback[r_]:=f[r] (1+eps aBack[r]);*)
(*Bback[r_]:=f[r] (1+eps bBack[r]);*)


(* ::Text:: *)
(*##  Perturbative  truncation  rules*)
(**)
(*All  quantities  will  be  expanded  perturbatively  in  two  small  parameters . The  parameter  (\eta)  controls  the  amplitude  of  the  static  tidal  perturbation, while  (\epsilon)  controls  the  higher - derivative  correction . For  the  Einstein - Hilbert  part, we  keep  terms  through  order  (\eta^2)  and  order  (\epsilon) . For  the  (C^3)  part, the  overall  action  already  contains  one  power  of  (\epsilon), so  (C^3)  itself  only  needs  to  be  evaluated  on  the  GR  tidal  metric, through  order  (\eta^2) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Perturbative truncation utilities*)(* ============================================================*)Clear[trE,trEta];*)
(**)
(*(*Expand through eta^2 and eps^1.*)*)
(*trE[expr_]:=Simplify[Normal[Series[Normal[Series[expr,{eta,0,2}]],{eps,0,1}]],$Assumptions];*)
(**)
(*(*Expand only through eta^2. This is used for the C^3 term evaluated on the GR tidal metric.*)*)
(*trEta[expr_]:=Simplify[Normal[Series[expr,{eta,0,2}]],$Assumptions];*)
(**)
(*(*Remove harmless absolute-value artifacts coming from sqrt(det g).*)*)
(*angularClean[expr_]:=expr/. {Abs[Sin[th]]->Sin[th],Sqrt[Sin[th]^2]->Sin[th]};*)


(* ::Text:: *)
(*##  Perturbed  metrics  used  in  the  reduced  action*)
(**)
(*The  quadratic  action  receives  two  distinct  contributions : [*)
(*   \sqrt {-g}, R]*)
(**)
(*and*)
(**)
(*[*)
(* \epsilon  r_s^4\sqrt {-g}, C^3.]*)
(**)
(*For  the  Einstein - Hilbert  term, the  metric  must  include  the  corrected  background  functions*)
(**)
(*[A (r) = f (r)\left[1 + \epsilon  a (r) \r ight],*)
(* \qquad  B (r) = f (r)\left[1 + \epsilon  b (r) \r ight],]*)
(**)
(*because  expanding  (\sqrt {-g} R)  on  the  corrected  background  contributes  at  order  (\epsilon\eta^2) . For  the  (C^3)  term, however, the  action  already  carries  an  explicit  factor  of  (\epsilon) . Therefore, to  compute  all  terms  through  order  (\epsilon\eta^2), it  is  sufficient  to  evaluate  (C^3)  on  the  GR  tidal  metric, with*)
(**)
(*[A (r) = B (r) = f (r) .]*)
(**)
(*Corrections  to  the  metric  inside  (C^3)  would  produce  terms  of  order  (\epsilon^2\eta^2), which  are  beyond  the  order  considered  here .*)


(* ::Input:: *)
(*(* ============================================================*)(*Perturbed metrics*)(* ============================================================*)(*EFT metric for the Einstein-Hilbert part:this includes the corrected background A(r),B(r).*)gEFT=DiagonalMatrix[{-Aback[r] (1+eta H0[r] Yth),(1/Bback[r]) (1+eta H2[r] Yth),r^2 (1+eta K[r] Yth),r^2 Sin[th]^2 (1+eta K[r] Yth)}];*)
(**)
(*(*GR tidal metric for the C^3 part:since the C^3 term already comes multiplied by eps,the background correction inside C^3 would only matter at eps^2.*)*)
(*gGR=DiagonalMatrix[{-f[r] (1+eta H0[r] Yth),(1/f[r]) (1+eta H2[r] Yth),r^2 (1+eta K[r] Yth),r^2 Sin[th]^2 (1+eta K[r] Yth)}];*)


(* ::Text:: *)
(*##  Geometry  routine*)
(**)
(*We  now  define  a  compact  routine  that  computes  the  basic  geometric  quantities  associated  with  a  given  metric : [g^{\mu \n u},*)
(*   \qquad\Gamma^\r ho {}*{\mu \n u},*)
(*   \qquad  R^\r ho {}*{\sigma\mu \n u},*)
(*   \qquad  R_ {\mu \n u},*)
(*   \qquad  R,*)
(*   \qquad\sqrt {-g} .]*)
(**)
(*The  routine  receives  two  inputs : the  metric  and  the  truncation  function . This  allows  us  to  use  the  same  code  for  both  the  EFT  metric  and  the  GR  metric . For  the  EFT  metric, the  truncation  keeps  terms  through  order  (\eta^2)  and  order  (\epsilon) . For  the  GR  tidal  metric, the  truncation  keeps  only  terms  through  order  (\eta^2) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Basic geometry routine*)(* ============================================================*)Clear[basicGeometry];*)
(**)
(*basicGeometry[g_,trunc_]:=Module[{ginv,chr,riemUp,riemDown,ricci,ricciScalar,sqrtMinusG},(*Inverse metric,perturbatively truncated.*)ginv=Map[trunc,Inverse[g],{2}];*)
(*(*Christoffel symbols Gamma^a_{bc}.*)chr=Table[trunc[1/2 Sum[ginv[[ia,id]] (D[g[[id,ic]],coords[[ib]]]+D[g[[id,ib]],coords[[ic]]]-D[g[[ib,ic]],coords[[id]]]),{id,dim}]],{ia,dim},{ib,dim},{ic,dim}];*)
(*(*Riemann tensor R^a_{bcd}.*)riemUp=Table[trunc[D[chr[[ia,ib,id]],coords[[ic]]]-D[chr[[ia,ib,ic]],coords[[id]]]+Sum[chr[[ia,ic,ie]] chr[[ie,ib,id]]-chr[[ia,id,ie]] chr[[ie,ib,ic]],{ie,dim}]],{ia,dim},{ib,dim},{ic,dim},{id,dim}];*)
(*(*Riemann tensor with all indices lowered.*)riemDown=Table[trunc[Sum[g[[ia,ie]] riemUp[[ie,ib,ic,id]],{ie,dim}]],{ia,dim},{ib,dim},{ic,dim},{id,dim}];*)
(*(*Ricci tensor R_{bd}=R^a_{bad}.*)ricci=Table[trunc[Sum[riemUp[[ia,ib,ia,id]],{ia,dim}]],{ib,dim},{id,dim}];*)
(*(*Ricci scalar R=g^{ab}R_{ab}.*)ricciScalar=trunc[Sum[ginv[[ia,ib]] ricci[[ia,ib]],{ia,dim},{ib,dim}]];*)
(*(*Volume factor sqrt(-g).*)sqrtMinusG=angularClean[trunc[Sqrt[-Det[g]]]];*)
(*{ginv,chr,riemUp,riemDown,ricci,ricciScalar,sqrtMinusG}];*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Checkpoint 1:geometry of the EFT metric*)*)
(*(* ============================================================*)AbsoluteTiming[{ginvEFT,chrEFT,riemUpEFT,riemDownEFT,ricciEFT,ricciScalarEFT,sqrtMinusGEFT}=basicGeometry[gEFT,trE];]*)


(* ::Text:: *)
(*##  Checkpoint : geometry  of  the  EFT  tidal  metric*)
(**)
(*The  EFT  tidal  metric  includes  both  the  static  tidal  perturbation  and  the  corrected  black - hole  background . The  computation  of  the  inverse  metric, Christoffel  symbols, Riemann  tensor, Ricci  tensor, Ricci  scalar, and  volume  factor  is  the  first  expensive  step  of  the  notebook . This  step  is  nevertheless  useful  because  the  resulting  objects  will  be  reused  in  the  construction  of  the  Einstein - Hilbert  contribution  to  the  quadratic  reduced  action . The  output  of  `AbsoluteTiming`  shows  that  the  geometry  was  successfully  constructed . We  now  save  the  result  before  proceeding .*)


(* ::Input:: *)
(*(* ============================================================*)(*Save EFT geometry checkpoint*)(* ============================================================*)Save["StaticTides_EFT_Geometry_Checkpoint_L2.mx",{ginvEFT,chrEFT,riemUpEFT,riemDownEFT,ricciEFT,ricciScalarEFT,sqrtMinusGEFT}]*)


(* ::Input:: *)
(*(*Size diagnostics.These should be fast.*){ByteCount[ricciScalarEFT],ByteCount[sqrtMinusGEFT],ByteCount[ginvEFT],ByteCount[ricciEFT]}*)


(* ::Text:: *)
(*##  Einstein - Hilbert  contribution  to  the  quadratic  action*)
(**)
(*The  Einstein - Hilbert  part  of  the  action  is*)
(**)
(*[S_ {\r m  EH} === === === =*)
(*  \int  d^4 x, \sqrt {-g}, R .]*)
(**)
(*In  this  sector  we  use  the  full  EFT  tidal  metric, because  the  corrected  background  functions  (a (r))  and  (b (r))  contribute  at  order  (\epsilon\eta^2) . We  now  construct*)
(**)
(*[*)
(* \sqrt {-g_ {\r m  EFT}}, R_ {\r m  EFT},]*)
(**)
(*expand  it  through  quadratic  order  in  the  tidal  perturbation  amplitude  (\eta), and  then  keep  the  (\eta^2)  coefficient . This  gives  the  quadratic  Lagrangian  density  before  angular  integration . We  finally  split  this  quadratic  density  into  its  GR  part  and  its  order - (\epsilon)  correction : [*)
(*    \mathcal  L_ {\r m  EH}^{(2)} === === === === === === === === =*)
(*     \mathcal  L_ {\r m  EH, 0}^{(2)} +*)
(*      \epsilon, \mathcal  L_ {\r m  EH, 1}^{(2)} .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Einstein-Hilbert quadratic density*)*)
(*(* ============================================================*)*)
(*Clear[safeFullSimplify];*)
(**)
(*safeFullSimplify[expr_,sec_:300]:=TimeConstrained[FullSimplify[expr,$Assumptions],sec,Simplify[expr,$Assumptions]];*)
(**)
(*AbsoluteTiming[LdensEH=trE[angularClean[sqrtMinusGEFT ricciScalarEFT]];]*)


(* ::Input:: *)
(*AbsoluteTiming[L2EH=safeFullSimplify[Coefficient[LdensEH,eta,2],300];]*)


(* ::Input:: *)
(*AbsoluteTiming[L2EH0=safeFullSimplify[Coefficient[L2EH,eps,0],300];*)
(*L2EH1=safeFullSimplify[Coefficient[L2EH,eps,1],300];]*)


(* ::Input:: *)
(*{ByteCount[LdensEH],ByteCount[L2EH],ByteCount[L2EH0],ByteCount[L2EH1]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_EHQuadratic_L2.mx",{LdensEH,L2EH,L2EH0,L2EH1}]*)


(* ::Text:: *)
(*##  (C^3)  contribution  to  the  quadratic  action*)
(**)
(*We  now  compute  the  higher - derivative  contribution*)
(**)
(*[S_ {C^3} === === =*)
(*  \epsilon  r_s^4\int  d^4 x, \sqrt {-g}, C_ {\mu \n u} {}^{\r ho\sigma}  C_ {\r ho\sigma} {}^{\alpha\beta}  C_ {\alpha\beta} {}^{\mu \n u} .]*)
(**)
(*Since  this  term  already  appears  multiplied  by  (\epsilon), it  is  sufficient  to  evaluate  the  Weyl  invariant  on  the  GR  tidal  metric . Corrections  to  the  background  metric  inside  (C^3)  would  contribute  only  at  order  (\epsilon^2), which  we  neglect . Therefore, in  this  section  we  use  the  metric  with*)
(**)
(*[A (r) = B (r) = f (r),]*)
(**)
(*but  we  keep  the  tidal  perturbations  (H_ 0 (r)), (H_ 2 (r)), and  (K (r))  through  order  (\eta^2) . The  first  checkpoint  is  to  verify  that, when  (\eta = 0), the  invariant  reduces  to  the  Schwarzschild  value*)
(**)
(*[C^3 = \frac {12 r_s^3} {r^9} .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Geometry of the GR tidal metric for the C^3 term*)(* ============================================================*)AbsoluteTiming[{ginvGR,chrGR,riemUpGR,riemDownGR,ricciGR,ricciScalarGR,sqrtMinusGGR}=basicGeometry[gGR,trEta];]*)


(* ::Input:: *)
(*Save["StaticTides_GR_Geometry_for_C3_L2.mx",{ginvGR,chrGR,riemUpGR,riemDownGR,ricciGR,ricciScalarGR,sqrtMinusGGR}]*)


(* ::Input:: *)
(*{ByteCount[ricciScalarGR],ByteCount[sqrtMinusGGR],ByteCount[ginvGR],ByteCount[ricciGR]}*)


(* ::Text:: *)
(*##  Weyl  tensor  and  cubic  invariant*)
(**)
(*The  Weyl  tensor  in  four  dimensions  is*)
(**)
(*[C_ {\mu \n u \r ho\sigma} === === === === === === == R_ {\mu \n u \r ho\sigma} - \frac12\left (g_ {\mu \r ho} R_ {\sigma \n u} - g_ {\mu\sigma} R_ {\r ho \n u} - g_ {\n u \r ho} R_ {\sigma\mu} + g_ {\n u\sigma} R_ {\r ho\mu}  \r ight) + \frac {R} {6}\left (g_ {\mu \r ho} g_ {\sigma \n u} - g_ {\mu\sigma} g_ {\r ho \n u}  \r ight) .]*)
(**)
(*We  first  compute  (C_ {\mu \n u \r ho\sigma})  with  all  indices  lowered . Then  we  raise  the  last  two  indices  to  construct*)
(**)
(*[C_ {\mu \n u} {}^{\r ho\sigma} .]*)
(**)
(*The  cubic  invariant  is  then  built  as*)
(**)
(*[C^3 === C_ {\mu \n u} {}^{\r ho\sigma}  C_ {\r ho\sigma} {}^{\alpha\beta}  C_ {\alpha\beta} {}^{\mu \n u} .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Weyl tensor with all indices down*)(* ============================================================*)AbsoluteTiming[WeylDownGR=Table[trEta[riemDownGR[[ia,ib,ic,id]]-1/2 (gGR[[ia,ic]] ricciGR[[id,ib]]-gGR[[ia,id]] ricciGR[[ic,ib]]-gGR[[ib,ic]] ricciGR[[id,ia]]+gGR[[ib,id]] ricciGR[[ic,ia]])+ricciScalarGR/6 (gGR[[ia,ic]] gGR[[id,ib]]-gGR[[ia,id]] gGR[[ic,ib]])],{ia,dim},{ib,dim},{ic,dim},{id,dim}];]*)


(* ::Input:: *)
(*(* ============================================================*)(*Weyl tensor with two indices raised:C_ab^cd*)(* ============================================================*)AbsoluteTiming[WeylMixedGR=Table[trEta[Sum[ginvGR[[ic,ie]] ginvGR[[id,jf]] WeylDownGR[[ia,ib,ie,jf]],{ie,dim},{jf,dim}]],{ia,dim},{ib,dim},{ic,dim},{id,dim}];]*)


(* ::Input:: *)
(*Save["StaticTides_GR_Weyl_for_C3_L2.mx",{WeylDownGR,WeylMixedGR}]*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Cubic Weyl invariant C^3*)*)
(*(* ============================================================*)AbsoluteTiming[C3GR=trEta[Sum[WeylMixedGR[[ia,ib,ic,id]] WeylMixedGR[[ic,id,ie,jf]] WeylMixedGR[[ie,jf,ia,ib]],{ia,dim},{ib,dim},{ic,dim},{id,dim},{ie,dim},{jf,dim}]];]*)


(* ::Input:: *)
(*FullSimplify[C3GR/. eta->0,$Assumptions]*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Quadratic part of sqrt(-g) C^3*)*)
(*(* ============================================================*)AbsoluteTiming[LdensC3=trEta[angularClean[sqrtMinusGGR C3GR]];]*)
(**)
(*AbsoluteTiming[L2C3=safeFullSimplify[Coefficient[LdensC3,eta,2],300];]*)


(* ::Input:: *)
(*{ByteCount[C3GR],ByteCount[LdensC3],ByteCount[L2C3]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_C3Quadratic_L2.mx",{C3GR,LdensC3,L2C3}]*)


(* ::Input:: *)
(*FullSimplify[C3GR/. eta->0,$Assumptions]*)


(* ::Input:: *)
(*{ByteCount[C3GR],ByteCount[LdensC3],ByteCount[L2C3]}*)


(* ::Text:: *)
(*##  Angular  integration  and  radial  quadratic  action*)
(**)
(*We  have  now  obtained  the  three  ingredients  of  the  quadratic  action : [*)
(*   \mathcal  L_ {\r m  EH, 0}^{(2)},*)
(*   \qquad\mathcal  L_ {\r m  EH, 1}^{(2)},*)
(*   \qquad\mathcal  L_ {C^3}^{(2)} .]*)
(**)
(*The  full  quadratic  density, through  first  order  in  (\epsilon), is*)
(**)
(*[*)
(* \mathcal  L^{(2)} === === === === === =*)
(*  \mathcal  L_ {\r m  EH, 0}^{(2)} +*)
(*   \epsilon\mathcal  L_ {\r m  EH, 1}^{(2)} +*)
(*   \epsilon  r_s^4\mathcal  L_ {C^3}^{(2)} .]*)
(**)
(*We  now  integrate  over  the  angular  coordinates . Since  we  are  using  the  unnormalized  harmonic*)
(**)
(*[Y (\theta) = P_ 2 (\cos\theta),]*)
(**)
(*the  angular  normalization  introduces  an  overall  constant  factor . This  factor  does  not  affect  the  equations  of  motion, but  we  divide  by*)
(**)
(*[*)
(* \mathcal  N_ 2 === === === === #\int  d\Omega, P_ 2 (\cos\theta)^2\frac {4\pi} {5}]*)
(**)
(*to  keep  the  radial  Lagrangian  normalized  and  compact . The  resulting  object  is  the  reduced  quadratic  radial  Lagrangian*)
(**)
(*[L_ {\r m  radial}^{(2)} === === === === === === == L_ {{\r m  radial}, 0}^{(2)} +*)
(*    \epsilon  L_ {{\r m  radial}, 1}^{(2)} .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Angular integration and radial quadratic action*)(* ============================================================*)angNorm=FullSimplify[Integrate[2 Pi Sin[th] Yth^2,{th,0,Pi},GenerateConditions->False],$Assumptions];*)
(**)
(*angNorm*)


(* ::Input:: *)
(*L2TotalDensity=safeFullSimplify[L2EH0+eps L2EH1+eps rs^4 L2C3,300];*)


(* ::Input:: *)
(*AbsoluteTiming[L2EH0Radial=TimeConstrained[FullSimplify[Integrate[2 Pi L2EH0,{th,0,Pi},GenerateConditions->False]/angNorm,$Assumptions],600,$Failed];]*)


(* ::Input:: *)
(*AbsoluteTiming[L2EH1Radial=TimeConstrained[FullSimplify[Integrate[2 Pi L2EH1,{th,0,Pi},GenerateConditions->False]/angNorm,$Assumptions],600,$Failed];]*)


(* ::Input:: *)
(*AbsoluteTiming[L2C3Radial=TimeConstrained[FullSimplify[Integrate[2 Pi L2C3,{th,0,Pi},GenerateConditions->False]/angNorm,$Assumptions],600,$Failed];]*)


(* ::Input:: *)
(*{L2EH0Radial,L2EH1Radial,L2C3Radial}//FreeQ[#,$Failed]&*)


(* ::Input:: *)
(*L2Radial=safeFullSimplify[L2EH0Radial+eps L2EH1Radial+eps rs^4 L2C3Radial,600];*)


(* ::Input:: *)
(*{FreeQ[L2Radial,th],ByteCount[L2EH0Radial],ByteCount[L2EH1Radial],ByteCount[L2C3Radial],ByteCount[L2Radial]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_RadialQuadraticAction_L2.mx",{angNorm,L2EH0Radial,L2EH1Radial,L2C3Radial,L2Radial}]*)


(* ::Input:: *)
(*{FreeQ[L2Radial,th],ByteCount[L2EH0Radial],ByteCount[L2EH1Radial],ByteCount[L2C3Radial],ByteCount[L2Radial]}*)


(* ::Text:: *)
(*##  Variation  of  the  radial  quadratic  action*)
(**)
(*We  now  derive  the  Euler - Lagrange  equations  associated  with  the  reduced  quadratic  radial  action*)
(**)
(*[L_ {\r m  radial}^{(2)} === === === === === === == L_ {{\r m  radial}, 0}^{(2)} +*)
(*    \epsilon  L_ {{\r m  radial}, 1}^{(2)} .]*)
(**)
(*The  dynamical  variables  in  the  static  even - parity  sector  are*)
(**)
(*[H_ 0 (r),*)
(* \qquad  H_ 2 (r),*)
(* \qquad  K (r) .]*)
(**)
(*Since  the  reduced  Lagrangian  may  contain  higher  radial  derivatives  of  these  functions, we  use  the  generalized  one - dimensional  Euler - Lagrange  operator*)
(**)
(*[*)
(* \frac {\delta  L} {\delta  q} === === === === === === === === =*)
(*  \sum_ {k = 0}^{N}  (-1)^k\frac {d^k} {dr^k}\left[*)
(*     \frac {\partial  L} {\partial  q^{(k)} (r)}  \r ight],]*)
(**)
(*where  (q\in {H_ 0, H_ 2, K}), and  (N)  is  the  highest  derivative  order  of  (q)  appearing  in  the  Lagrangian . We  perform  the  variation  separately  in  the  GR  sector  and  in  the  order - (\epsilon)  correction . This  separation  is  useful  because  it  allows  us  to  verify  that  the  zeroth - order  equations  reproduce  the  known  Schwarzschild  static - tide  system  before  analyzing  the  EFT  deformation .*)


(* ::Input:: *)
(*(* ============================================================*)(*Generalized one-dimensional Euler-Lagrange operator*)(* ============================================================*)*)
(**)
(*Clear[maxDerivativeOrder,Euler1D];*)
(**)
(*maxDerivativeOrder[L_,q_]:=Max[Join[{0},Cases[L,Derivative[n_][q][r]:>n,Infinity]]];*)
(**)
(*Euler1D[L_,q_]:=Module[{maxDer},maxDer=maxDerivativeOrder[L,q];*)
(*Sum[(-1)^k D[D[L,If[k==0,q[r],Derivative[k][q][r]]],{r,k}],{k,0,maxDer}]];*)


(* ::Input:: *)
(*(* ============================================================*)(*Derivative-order diagnostics*)(* ============================================================*){maxDerivativeOrder[L2Radial,H0],maxDerivativeOrder[L2Radial,H2],maxDerivativeOrder[L2Radial,K]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Split radial action into GR and EFT pieces*)(* ============================================================*)L2Radial0=safeFullSimplify[L2EH0Radial,300];*)
(**)
(*L2Radial1=safeFullSimplify[L2EH1Radial+rs^4 L2C3Radial,600];*)
(**)
(*{ByteCount[L2Radial0],ByteCount[L2Radial1]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Euler-Lagrange equations:GR sector*)*)
(*(* ============================================================*)*)
(**)
(*AbsoluteTiming[ELH0_ 0=safeFullSimplify[Euler1D[L2Radial0,H0],300];]*)
(**)
(*AbsoluteTiming[ELH2_ 0=safeFullSimplify[Euler1D[L2Radial0,H2],300];]*)
(**)
(*AbsoluteTiming[ELK_ 0=safeFullSimplify[Euler1D[L2Radial0,K],300];]*)
(**)
(*{ByteCount[ELH0],ByteCount[ELH2],ByteCount[ELK]}*)


(* ::Text:: *)
(*##  Euler - Lagrange  equations : notation  warning*)
(**)
(*In  Mathematica, the  underscore  character  `_`  has  a  special  meaning : it  denotes  a  pattern . Therefore, symbols  such  as  `ELH0_ 0`  should  not  be  used  as  ordinary  variable  names . To  avoid  pattern - related  assignment  errors, we  use  names  without  underscores . The  GR  equations  are  denoted  by*)
(**)
(*[E_ {H_ 0}^{\r m  GR},*)
(* \qquad  E_ {H_ 2}^{\r m  GR},*)
(* \qquad  E_K^{\r m  GR},]*)
(**)
(*and  the  order - (\epsilon)  corrections  are  denoted  by*)
(**)
(*[E_ {H_ 0}^{(1)},*)
(* \qquad  E_ {H_ 2}^{(1)},*)
(* \qquad  E_K^{(1)} .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Euler-Lagrange equations:GR sector*)(*Do not use underscores in Mathematica variable names.*)(* ============================================================*)Clear[ELH0GR,ELH2GR,ELKGR];*)
(**)
(*AbsoluteTiming[ELH0GR=safeFullSimplify[Euler1D[L2Radial0,H0],300];]*)
(**)
(*AbsoluteTiming[ELH2GR=safeFullSimplify[Euler1D[L2Radial0,H2],300];]*)
(**)
(*AbsoluteTiming[ELKGR=safeFullSimplify[Euler1D[L2Radial0,K],300];]*)
(**)
(*{ByteCount[ELH0GR],ByteCount[ELH2GR],ByteCount[ELKGR]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Euler-Lagrange equations:order-epsilon sector*)(* ============================================================*)Clear[ELH0Eps,ELH2Eps,ELKEps];*)
(**)
(*AbsoluteTiming[ELH0Eps=safeFullSimplify[Euler1D[L2Radial1,H0],600];]*)
(**)
(*AbsoluteTiming[ELH2Eps=safeFullSimplify[Euler1D[L2Radial1,H2],600];]*)
(**)
(*AbsoluteTiming[ELKEps=safeFullSimplify[Euler1D[L2Radial1,K],600];]*)
(**)
(*{ByteCount[ELH0Eps],ByteCount[ELH2Eps],ByteCount[ELKEps]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Full radial equations through order epsilon*)(* ============================================================*)*)
(**)
(*Clear[ELH0Full,ELH2Full,ELKFull];*)
(**)
(*ELH0Full=safeFullSimplify[ELH0GR+eps ELH0Eps,300];*)
(**)
(*ELH2Full=safeFullSimplify[ELH2GR+eps ELH2Eps,300];*)
(**)
(*ELKFull=safeFullSimplify[ELKGR+eps ELKEps,300];*)
(**)
(*{FreeQ[{ELH0Full,ELH2Full,ELKFull},th],ByteCount[ELH0Full],ByteCount[ELH2Full],ByteCount[ELKFull]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_RadialEOM_L2.mx",{ELH0GR,ELH2GR,ELKGR,ELH0Eps,ELH2Eps,ELKEps,ELH0Full,ELH2Full,ELKFull,L2Radial0,L2Radial1}]*)


(* ::Input:: *)
(*{ByteCount[ELH0GR],ByteCount[ELH2GR],ByteCount[ELKGR]}*)


(* ::Input:: *)
(*{ByteCount[ELH0Eps],ByteCount[ELH2Eps],ByteCount[ELKEps]}*)


(* ::Text:: *)
(*##  GR  consistency  check  of  the  radial  equations*)
(**)
(*Before  analyzing  the  EFT  correction, we  must  verify  that  the  radial  equations  derived  from  the  reduced  quadratic  action  reproduce  the  known  GR  static - tide  equation . For  the  quadrupolar  mode  (\ell = 2), the  GR  benchmark  is*)
(**)
(*[r (r - r_s) H'' (r) + (2 r - r_s) H' (r)------------ -*)
(*   \left[6 + \frac {r_s^2} {r (r - r_s)}  \r ight] H (r) = 0.]*)
(**)
(*With  the  sign  convention  used  in  this  notebook, the  angular  trace - free  equation  imposes*)
(**)
(*[H_ 0 (r) + H_ 2 (r) = 0.]*)
(**)
(*We  therefore  define*)
(**)
(*[H_ 0 (r) = -H (r),*)
(* \qquad  H_ 2 (r) = H (r) .]*)
(**)
(*The  remaining  angular  function  (K (r))  is  fixed  in  terms  of  (H (r))  by  the  GR  constraint  equations . For  general  (\ell), [*)
(* \lambda = (\ell - 1) (\ell + 2) = \ell (\ell + 1) - 2,]*)
(**)
(*and*)
(**)
(*[K (r) === =*)
(*  \frac {*)
(*    \left[\lambda  r^2 - (\lambda - 2) rr_s - r_s^2 \r ight] H (r) + r_s  r (r - r_s) H' (r)}  {\lambda  r (r - r_s)} .]*)
(**)
(*For  (\ell = 2), this  becomes  the  expression  used  below . Substituting  these  relations  into  the  GR  equations  should  reduce  all  three  Euler - Lagrange  equations  to  zero  once  the  benchmark  radial  equation  for  (H (r))  is  imposed .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*GR consistency check*)*)
(*(* ============================================================*)*)
(**)
(*Clear[H,lam2,KofHGR];*)
(**)
(*lam2=Lmode (Lmode+1)-2;*)
(**)
(*KofHGR=FullSimplify[((lam2 r^2-(lam2-2) r rs-rs^2) H[r]+rs r (r-rs) H'[r])/(lam2 r (r-rs)),$Assumptions];*)
(**)
(*KofHGR*)


(* ::Input:: *)
(*(*Rules implementing H0=-H,H2=H.*)Clear[rwRulesGR];*)
(**)
(*rwRulesGR[nmax_Integer]:=Join[{H0[r]->-H[r],H2[r]->H[r]},Table[Derivative[n][H0][r]->-Derivative[n][H][r],{n,1,nmax}],Table[Derivative[n][H2][r]->Derivative[n][H][r],{n,1,nmax}]];*)
(**)
(*(*Rules implementing K=K[H].*)*)
(*Clear[KRulesGR];*)
(**)
(*KRulesGR[nmax_Integer]:=Join[{K[r]->KofHGR},Table[Derivative[n][K][r]->D[KofHGR,{r,n}],{n,1,nmax}]];*)


(* ::Input:: *)
(*(*Benchmark GR radial equation for Lmode=2.*)targetHodeL2=r (r-rs) H''[r]+(2 r-rs) H'[r]-(Lmode (Lmode+1)+rs^2/(r (r-rs))) H[r];*)
(**)
(*targetHodeL2*)


(* ::Input:: *)
(*(*Use the benchmark equation to eliminate higher derivatives of H.*)h2rhs=FullSimplify[((Lmode (Lmode+1)+rs^2/(r (r-rs))) H[r]-(2 r-rs) H'[r])/(r (r-rs)),$Assumptions];*)
(**)
(*h2Rule=H''[r]->h2rhs;*)
(**)
(*h3rhs=FullSimplify[D[h2rhs,r]/. h2Rule,$Assumptions];*)
(**)
(*h3Rule=H'''[r]->h3rhs;*)
(**)
(*h4rhs=FullSimplify[D[h3rhs,r]/. {h3Rule,h2Rule},$Assumptions];*)
(**)
(*h4Rule=H''''[r]->h4rhs;*)


(* ::Input:: *)
(*Clear[reduceByGRHode];*)
(**)
(*reduceByGRHode[expr_]:=FixedPoint[safeFullSimplify[Together[#]/. {h4Rule,h3Rule,h2Rule},300]&,expr,4];*)


(* ::Input:: *)
(*checkELH0GR=reduceByGRHode[ELH0GR/. rwRulesGR[4]/. KRulesGR[4]];*)
(**)
(*checkELH2GR=reduceByGRHode[ELH2GR/. rwRulesGR[4]/. KRulesGR[4]];*)
(**)
(*checkELKGR=reduceByGRHode[ELKGR/. rwRulesGR[4]/. KRulesGR[4]];*)
(**)
(*{checkELH0GR,checkELH2GR,checkELKGR}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_GRConsistencyCheck_L2.mx",{KofHGR,targetHodeL2,checkELH0GR,checkELH2GR,checkELKGR}]*)


(* ::Text:: *)
(*##  Perturbative  expansion  of  the  tidal  fields*)
(**)
(*We  now  expand  the  tidal  fields  themselves  around  the  GR  solution . In  our  sign  convention  the  GR  relations  are*)
(**)
(*[H_ 0 (r) = -H (r),*)
(* \qquad  H_ 2 (r) = H (r),*)
(* \qquad  K (r) = K_ {\r m  GR}[H] (r),]*)
(**)
(*where, for  the  quadrupolar  mode  (\ell = 2), [K_ {\r m  GR}[H] === === === === =*)
(*  \frac14\left[*)
(*     \frac {(4 r^2 - 2 rr_s - r_s^2) H (r)}  {r (r - r_s)} + r_s  H' (r)  \r ight] .]*)
(**)
(*At  order  (\epsilon), we  allow  independent  corrections : [H_ 0 (r) = -H (r) + \epsilon  X_ 0 (r),]*)
(**)
(*[H_ 2 (r) = H (r) + \epsilon  X_ 2 (r),]*)
(**)
(*[K (r) = K_ {\r m  GR}[H] (r) + \epsilon  X_K (r) .]*)
(**)
(*The  functions  (X_ 0 (r)), (X_ 2 (r)), and  (X_K (r))  encode  the  EFT  deformation  of  the  static  tidal  perturbation . Substituting  this  expansion  into  the  full  radial  equations  and  keeping  the  coefficient  of  (\epsilon)  gives  a  linear  inhomogeneous  system  for  the  correction  functions . The  source  terms  are  determined  by  evaluating  the  order - (\epsilon)  equations  on  the  GR  tidal  solution .*)


(* ::Input:: *)
(*(* ============================================================*)(*Perturbative expansion of the tidal fields*)(* ============================================================*)*)
(**)
(*Clear[X0,X2,XK];*)
(**)
(*Clear[fieldPertRules];*)
(**)
(*fieldPertRules[nmax_Integer]:=Join[{H0[r]->-H[r]+eps X0[r],H2[r]->H[r]+eps X2[r],K[r]->KofHGR+eps XK[r]},Table[Derivative[n][H0][r]->D[-H[r]+eps X0[r],{r,n}],{n,1,nmax}],Table[Derivative[n][H2][r]->D[H[r]+eps X2[r],{r,n}],{n,1,nmax}],Table[Derivative[n][K][r]->D[KofHGR+eps XK[r],{r,n}],{n,1,nmax}]];*)


(* ::Input:: *)
(*(* ============================================================*)(*Expansion of the full equations in epsilon*)(* ============================================================*)Clear[eqH0Order0,eqH2Order0,eqKOrder0];*)
(*Clear[eqH0Order1,eqH2Order1,eqKOrder1];*)
(**)
(*eqH0Expanded=safeFullSimplify[Normal[Series[ELH0Full/. fieldPertRules[6],{eps,0,1}]],300];*)
(**)
(*eqH2Expanded=safeFullSimplify[Normal[Series[ELH2Full/. fieldPertRules[6],{eps,0,1}]],300];*)
(**)
(*eqKExpanded=safeFullSimplify[Normal[Series[ELKFull/. fieldPertRules[6],{eps,0,1}]],300];*)
(**)
(*eqH0Order0=safeFullSimplify[Coefficient[eqH0Expanded,eps,0],300];*)
(**)
(*eqH2Order0=safeFullSimplify[Coefficient[eqH2Expanded,eps,0],300];*)
(**)
(*eqKOrder0=safeFullSimplify[Coefficient[eqKExpanded,eps,0],300];*)
(**)
(*eqH0Order1=safeFullSimplify[Coefficient[eqH0Expanded,eps,1],300];*)
(**)
(*eqH2Order1=safeFullSimplify[Coefficient[eqH2Expanded,eps,1],300];*)
(**)
(*eqKOrder1=safeFullSimplify[Coefficient[eqKExpanded,eps,1],300];*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Zeroth-order check after field expansion*)*)
(*(* ============================================================*)*)
(**)
(*checkOrder0={reduceByGRHode[eqH0Order0],reduceByGRHode[eqH2Order0],reduceByGRHode[eqKOrder0]};*)
(**)
(*checkOrder0*)


(* ::Input:: *)
(*(* ============================================================*)(*Diagnostics for the order-epsilon equations*)(* ============================================================*){ByteCount[eqH0Order1],ByteCount[eqH2Order1],ByteCount[eqKOrder1]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_OrderEpsilonSystem_L2.mx",{eqH0Order0,eqH2Order0,eqKOrder0,eqH0Order1,eqH2Order1,eqKOrder1,X0,X2,XK,KofHGR,targetHodeL2}]*)


(* ::Text:: *)
(*##  EFT  source  terms  on  the  GR  tidal  solution*)
(**)
(*The  order - (\epsilon)  equations  contain  two  types  of  terms : 1.  the  GR  linearized  operator  acting  on  the  correction  fields  (X_ 0, X_ 2, X_K);*)
(*2.  an  inhomogeneous  source  generated  by  the  (C^3)  correction  and  by  the  corrected  black - hole  background . To  isolate  the  source, we  set*)
(**)
(*[X_ 0 = X_ 2 = X_K = 0]*)
(**)
(*after  substituting  the  GR  tidal  solution . The  resulting  terms  are  functions  of  the  leading  GR  solution  (H (r))  and  its  derivatives . Finally, we  use  the  GR  radial  equation  to  eliminate  (H''), (H'''), and  (H''''), leaving  sources  depending  only  on  (H (r))  and  (H' (r)) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Source terms obtained by setting correction fields to zero*)(* ============================================================*)Clear[zeroXRules];*)
(**)
(*zeroXRules[nmax_Integer]:=Join[{X0[r]->0,X2[r]->0,XK[r]->0},Table[Derivative[n][X0][r]->0,{n,1,nmax}],Table[Derivative[n][X2][r]->0,{n,1,nmax}],Table[Derivative[n][XK][r]->0,{n,1,nmax}]];*)
(**)
(*sourceH0=reduceByGRHode[eqH0Order1/. zeroXRules[6]];*)
(**)
(*sourceH2=reduceByGRHode[eqH2Order1/. zeroXRules[6]];*)
(**)
(*sourceK=reduceByGRHode[eqKOrder1/. zeroXRules[6]];*)
(**)
(*{sourceH0,sourceH2,sourceK}*)


(* ::Input:: *)
(*{ByteCount[sourceH0],ByteCount[sourceH2],ByteCount[sourceK]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_SourcesOnGR_L2.mx",{sourceH0,sourceH2,sourceK}]*)


(* ::Input:: *)
(*checkOrder0*)


(* ::Input:: *)
(*{ByteCount[eqH0Order1],ByteCount[eqH2Order1],ByteCount[eqKOrder1]}*)


(* ::Input:: *)
(*{sourceH0,sourceH2,sourceK}*)


(* ::Text:: *)
(*##  Eliminating  higher  derivatives  with  the  GR  radial  equation*)
(**)
(*The  source  terms  are  evaluated  on  the  GR  tidal  solution . Since  the  reduced  action  contains  higher  radial  derivatives, substituting*)
(**)
(*[K = K_ {\r m  GR}[H]]*)
(**)
(*can  generate  higher  derivatives  of  (H (r)), such  as  (H^{(3)} (r)), (H^{(4)} (r)), or  (H^{(5)} (r)) . These  higher  derivatives  are  not  independent . They  can  all  be  reduced  using  the  GR  radial  equation*)
(**)
(*[r (r - r_s) H'' (r) + (2 r - r_s) H' (r)------------ -*)
(*   \left[6 + \frac {r_s^2} {r (r - r_s)}  \r ight] H (r) = 0.]*)
(**)
(*We  therefore  generate  derivative - reduction  rules  recursively . After  this  step, every  source  term  should  depend  only  on*)
(**)
(*[H (r),*)
(* \qquad  H' (r) .]*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Automatic derivative reduction using the GR radial equation*)(* ============================================================*)Clear[makeHDerivativeRules];*)
(**)
(*makeHDerivativeRules[nmax_Integer]:=Module[{rules,rhs2,rhsn},rhs2=FullSimplify[((Lmode (Lmode+1)+rs^2/(r (r-rs))) H[r]-(2 r-rs) H'[r])/(r (r-rs)),$Assumptions];*)
(*rules={Derivative[2][H][r]->rhs2};*)
(*Do[rhsn=FullSimplify[D[Derivative[n-1][H][r]/. rules,r]/. rules,$Assumptions];*)
(*rules=Join[{Derivative[n][H][r]->rhsn},rules];,{n,3,nmax}];*)
(*rules];*)
(**)
(*hReductionRules=makeHDerivativeRules[8];*)
(**)
(*hReductionRules//Length*)


(* ::Input:: *)
(*Clear[reduceByGRHodeHigh];*)
(**)
(*reduceByGRHodeHigh[expr_]:=FixedPoint[safeFullSimplify[Together[#]/. hReductionRules,300]&,expr,6];*)


(* ::Input:: *)
(*(* ============================================================*)(*Clean EFT sources on the GR tidal solution*)(* ============================================================*)sourceH0Clean=reduceByGRHodeHigh[eqH0Order1/. zeroXRules[8]];*)
(**)
(*sourceH2Clean=reduceByGRHodeHigh[eqH2Order1/. zeroXRules[8]];*)
(**)
(*sourceKClean=reduceByGRHodeHigh[eqKOrder1/. zeroXRules[8]];*)


(* ::Input:: *)
(*Clear[derivativeOrdersH];*)
(**)
(*derivativeOrdersH[expr_]:=Sort[DeleteDuplicates[Cases[expr,Derivative[n_][H][r]:>n,Infinity]]];*)
(**)
(*{derivativeOrdersH[sourceH0Clean],derivativeOrdersH[sourceH2Clean],derivativeOrdersH[sourceKClean]}*)


(* ::Input:: *)
(*{ByteCount[sourceH0Clean],ByteCount[sourceH2Clean],ByteCount[sourceKClean]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_CleanSourcesOnGR_L2.mx",{sourceH0Clean,sourceH2Clean,sourceKClean,hReductionRules}]*)


(* ::Input:: *)
(*(* ============================================================*)(*Linear operator acting on the correction fields*)(* ============================================================*)opH0X=safeFullSimplify[eqH0Order1-(eqH0Order1/. zeroXRules[8]),300];*)
(**)
(*opH2X=safeFullSimplify[eqH2Order1-(eqH2Order1/. zeroXRules[8]),300];*)
(**)
(*opKX=safeFullSimplify[eqKOrder1-(eqKOrder1/. zeroXRules[8]),300];*)
(**)
(*{FreeQ[{opH0X,opH2X,opKX},H],ByteCount[opH0X],ByteCount[opH2X],ByteCount[opKX]}*)


(* ::Text:: *)
(*##  Inhomogeneous  system  for  the  EFT  correction  fields*)
(**)
(*The  order - (\epsilon)  equations  have  the  structure*)
(**)
(*[*)
(* \mathcal  O_ {\r m  GR}\begin {pmatrix}  X_ 0 X_ 2 X_K\end {pmatrix} +*)
(*    \mathcal  S[H] === === === === = 0,]*)
(**)
(*where  (H (r))  is  the  regular  GR  tidal  solution  and  the  source  terms  are  known  functions  of  (H (r))  and  (H' (r)) . Equivalently, [*)
(* \mathcal  O_ {\r m  GR}\begin {pmatrix}  X_ 0 X_ 2 X_K\end {pmatrix} === === === === =*)
(*  **)
(*   \mathcal  S[H] .]*)
(**)
(*Before  solving  the  system, we  inspect  which  derivatives  of  the  correction  functions  appear . This  helps  identify  which  equations  are  constraints  and  which  one  contains  the  propagating  radial  information .*)


(* ::Input:: *)
(*(* ============================================================*)(*Derivative diagnostics for the correction fields*)(* ============================================================*)*)
(**)
(*Clear[derivativeOrdersX];*)
(**)
(*derivativeOrdersX[expr_,q_]:=Sort[DeleteDuplicates[Cases[expr,Derivative[n_][q][r]:>n,Infinity]]];*)
(**)
(*{derivativeOrdersX[opH0X,X0],derivativeOrdersX[opH0X,X2],derivativeOrdersX[opH0X,XK]}*)
(**)
(*{derivativeOrdersX[opH2X,X0],derivativeOrdersX[opH2X,X2],derivativeOrdersX[opH2X,XK]}*)
(**)
(*{derivativeOrdersX[opKX,X0],derivativeOrdersX[opKX,X2],derivativeOrdersX[opKX,XK]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Order-epsilon inhomogeneous system*)*)
(*(* ============================================================*)*)
(**)
(*eqXH0=safeFullSimplify[opH0X+sourceH0Clean,300];*)
(**)
(*eqXH2=safeFullSimplify[opH2X+sourceH2Clean,300];*)
(**)
(*eqXK=safeFullSimplify[opKX+sourceKClean,300];*)
(**)
(*{ByteCount[eqXH0],ByteCount[eqXH2],ByteCount[eqXK]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Order-epsilon inhomogeneous system*)*)
(*(* ============================================================*)*)
(**)
(*eqXH0=safeFullSimplify[opH0X+sourceH0Clean,300];*)
(**)
(*eqXH2=safeFullSimplify[opH2X+sourceH2Clean,300];*)
(**)
(*eqXK=safeFullSimplify[opKX+sourceKClean,300];*)
(**)
(*{ByteCount[eqXH0],ByteCount[eqXH2],ByteCount[eqXK]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Try to extract algebraic relation between X0 and X2*)(* ============================================================*)algCandidates={safeFullSimplify[eqXH0-eqXH2,300],safeFullSimplify[eqXH0+eqXH2,300],safeFullSimplify[eqXK,300]};*)
(**)
(*{ByteCount[algCandidates[[1]]],ByteCount[algCandidates[[2]]],ByteCount[algCandidates[[3]]]}*)


(* ::Input:: *)
(*Table[{derivativeOrdersX[algCandidates[[i]],X0],derivativeOrdersX[algCandidates[[i]],X2],derivativeOrdersX[algCandidates[[i]],XK]},{i,1,Length[algCandidates]}]*)


(* ::Input:: *)
(*trySolve1=Solve[{eqXH0==0,eqXH2==0,eqXK==0},{X0[r],X2[r],XK'[r]}];*)
(**)
(*Length[trySolve1]*)


(* ::Input:: *)
(*trySolve1[[1]]//Short[#,5]&*)


(* ::Text:: *)
(*##  Constraint  reduction  of  the  inhomogeneous  system*)
(**)
(*The  direct  algebraic  solution  of  the  order - (\epsilon)  system  is  not  the  most  useful  way  to  proceed, because  it  expresses  the  correction  fields  in  terms  of  higher  derivatives  of  other  correction  fields . Instead, the  derivative  structure  shows  that  the  equations  should  be  treated  as  radial  constraints . The  first  equation  can  be  solved  for  (X_ 2' (r)), while  the  second  equation  can  be  solved  for  (X_ 0' (r)) : [E_ {H_ 0} = 0\quad\Rightarrow\quad  X_ 2' (r) = \mathcal  F_ 2[X_K, H],]*)
(**)
(*[E_ {H_ 2} = 0\quad\Rightarrow\quad  X_ 0' (r) = \mathcal  F_ 0[X_K, H] .]*)
(**)
(*Differentiating  the  second  relation  gives  (X_ 0'' (r)) . Substituting  (X_ 0'), (X_ 0''), and  (X_ 2')  into  the  third  equation  then  gives  a  single  differential  equation  for  (X_K (r)) . This  is  the  cleanest  way  to  reduce  the  inhomogeneous  system .*)


(* ::Input:: *)
(*(* ============================================================*)(*Constraint reduction of the order-epsilon system*)(* ============================================================*)Clear[x2pRule,x0pRule,x2pExpr,x0pExpr,x0ppExpr];*)
(**)
(*x2pRule=First[Solve[eqXH0==0,X2'[r]]];*)
(**)
(*x0pRule=First[Solve[eqXH2==0,X0'[r]]];*)
(**)
(*x2pExpr=safeFullSimplify[X2'[r]/. x2pRule,300];*)
(**)
(*x0pExpr=safeFullSimplify[X0'[r]/. x0pRule,300];*)
(**)
(*x0ppExpr=reduceByGRHodeHigh[D[x0pExpr,r]];*)
(**)
(*{ByteCount[x2pExpr],ByteCount[x0pExpr],ByteCount[x0ppExpr]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Single equation obtained from the K equation*)(* ============================================================*)Clear[odeXKRaw,odeXKClean];*)
(**)
(*odeXKRaw=safeFullSimplify[eqXK/. {X2'[r]->x2pExpr,X0'[r]->x0pExpr,X0''[r]->x0ppExpr},300];*)
(**)
(*odeXKClean=reduceByGRHodeHigh[odeXKRaw];*)
(**)
(*{ByteCount[odeXKRaw],ByteCount[odeXKClean]}*)


(* ::Input:: *)
(*{derivativeOrdersX[odeXKClean,X0],derivativeOrdersX[odeXKClean,X2],derivativeOrdersX[odeXKClean,XK],derivativeOrdersH[odeXKClean]}*)


(* ::Text:: *)
(*##  Iterative  constraint  substitution*)
(**)
(*The  first  attempt  to  reduce  the  (K) - equation  still  contains  (X_ 0' (r))  and  (X_ 2' (r)) . This  is  not  a  physical  obstruction; it  is  a  bookkeeping  issue . The  reason  is  that, when  differentiating  the  constraint  expression  for  (X_ 0' (r)), derivatives  such  as  (X_ 0' (r))  and  (X_ 2' (r))  can  reappear . These  must  be  replaced  again  using  the  constraint  equations . We  therefore  define  an  iterative  constraint - reduction  operator  that  repeatedly  applies*)
(**)
(*[X_ 0' (r) = \mathcal  F_ 0,*)
(* \qquad  X_ 2' (r) = \mathcal  F_ 2,]*)
(**)
(*together  with  the  GR  radial  equation  for  (H (r)) . This  should  reduce  the  final  (K) - equation  to  an  equation  involving  only  (X_K' (r)), (X_K'' (r)), (H (r)), and  (H' (r)) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Iterative substitution of X0' and X2' constraints*)(* ============================================================*)*)
(**)
(*Clear[constraintRulesX,reduceXConstraints];*)
(**)
(*constraintRulesX={X0'[r]->x0pExpr,X2'[r]->x2pExpr};*)
(**)
(*reduceXConstraints[expr_]:=FixedPoint[safeFullSimplify[Together[#]/. constraintRulesX,300]&,expr,6];*)


(* ::Input:: *)
(*(*Recompute X0'' while repeatedly eliminating X0' and X2'.*)x0ppExprClean=reduceByGRHodeHigh[reduceXConstraints[D[x0pExpr,r]]];*)
(**)
(*{derivativeOrdersX[x0ppExprClean,X0],derivativeOrdersX[x0ppExprClean,X2],derivativeOrdersX[x0ppExprClean,XK],derivativeOrdersH[x0ppExprClean],ByteCount[x0ppExprClean]}*)


(* ::Text:: *)
(*##  Reduced  equation  for  (X_K (r))*)
(**)
(*After  applying  the  constraint  equations  iteratively, the  expression  for  (X_ 0'' (r))  no  longer  contains  (X_ 0' (r))  or  (X_ 2' (r)) . This  means  the  constraint  system  has  been  consistently  reduced . We  now  substitute*)
(**)
(*[X_ 2' (r) = \mathcal  F_ 2,*)
(* \qquad  X_ 0' (r) = \mathcal  F_ 0,*)
(* \qquad  X_ 0'' (r) = \frac {d\mathcal  F_ 0} {dr},]*)
(**)
(*into  the  (K) - equation . The  goal  is  to  obtain  a  single  differential  equation  involving  only*)
(**)
(*[X_K' (r),*)
(* \qquad  X_K'' (r),*)
(* \qquad  H (r),*)
(* \qquad  H' (r) .]*)
(**)
(*This  equation  encodes  the  EFT  deformation  of  the  angular  perturbation  variable  (K (r)) .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Recompute the reduced XK equation*)*)
(*(* ============================================================*)*)
(**)
(*Clear[odeXKRaw2,odeXKClean2];*)
(**)
(*odeXKRaw2=safeFullSimplify[eqXK/. {X2'[r]->x2pExpr,X0'[r]->x0pExpr,X0''[r]->x0ppExprClean},300];*)
(**)
(*odeXKClean2=reduceByGRHodeHigh[reduceXConstraints[odeXKRaw2]];*)
(**)
(*{ByteCount[odeXKRaw2],ByteCount[odeXKClean2]}*)


(* ::Input:: *)
(*{derivativeOrdersX[odeXKClean2,X0],derivativeOrdersX[odeXKClean2,X2],derivativeOrdersX[odeXKClean2,XK],derivativeOrdersH[odeXKClean2]}*)


(* ::Text:: *)
(*##  Solving  the  reduced  equation  for  (X_K' (r))*)
(**)
(*The  reduced  (K) - equation  has  simplified  further  than  expected . After  imposing  the  constraint  equations  and  the  GR  radial  equation, it  contains  no  (X_ 0 (r)), no  (X_ 2 (r)), and  no  undifferentiated  (X_K (r)) . It  also  contains  no  (X_K'' (r)) . Therefore  the  equation  has  the  form*)
(**)
(*[A_K (r) X_K' (r) + S_K[H, H'] = 0.]*)
(**)
(*Thus  (X_K' (r))  is  determined  algebraically : [X_K' (r) === === = -\frac {S_K[H, H']} {A_K (r)} .]*)
(**)
(*Once  (X_K' (r))  is  known, the  remaining  correction  functions  (X_ 0' (r))  and  (X_ 2' (r))  follow  from  the  two  constraint  equations .*)


(* ::Input:: *)
(*(* ============================================================*)(*Solve the reduced equation algebraically for XK'[r]*)(* ============================================================*)Clear[coefXKpFinal,sourceXKFinal,xkPrimeSol,checkXKPrime];*)
(**)
(*coefXKpFinal=safeFullSimplify[Coefficient[odeXKClean2,XK'[r]],300];*)
(**)
(*sourceXKFinal=safeFullSimplify[odeXKClean2/. XK'[r]->0,300];*)
(**)
(*xkPrimeSol=safeFullSimplify[-sourceXKFinal/coefXKpFinal,300];*)
(**)
(*checkXKPrime=safeFullSimplify[odeXKClean2/. XK'[r]->xkPrimeSol,300];*)
(**)
(*{ByteCount[coefXKpFinal],ByteCount[sourceXKFinal],ByteCount[xkPrimeSol],checkXKPrime}*)


(* ::Input:: *)
(*(* ============================================================*)(*Substitute the regular GR tidal solution*)(* ============================================================*)Clear[HregL2,HregRulesL2,xkPrimeReg];*)
(**)
(*HregL2=FullSimplify[LegendreP[Lmode,2,2 r/rs-1],$Assumptions];*)
(**)
(*HregRulesL2={H[r]->HregL2,H'[r]->D[HregL2,r]};*)
(**)
(*xkPrimeReg=safeFullSimplify[xkPrimeSol/. HregRulesL2,300];*)
(**)
(*{HregL2,ByteCount[xkPrimeReg]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Regularity and asymptotic diagnostics for XK'[r]*)(* ============================================================*)horizonSeriesXKp=Series[xkPrimeReg,{r,rs,2}];*)
(**)
(*photonPoleCheck=FullSimplify[Numerator[Together[xkPrimeReg]]/. r->3 rs/2,$Assumptions];*)
(**)
(*infinitySeriesXKp=Series[xkPrimeReg,{r,Infinity,8}];*)
(**)
(*{horizonSeriesXKp,photonPoleCheck,infinitySeriesXKp}*)


(* ::Input:: *)
(*(* ============================================================*)(*Determine X0'[r] and X2'[r] after solving for XK'[r]*)(* ============================================================*)Clear[xkSecondSol,x0PrimeFinal,x2PrimeFinal];*)
(**)
(*xkSecondSol=reduceByGRHodeHigh[D[xkPrimeSol,r]];*)
(**)
(*x0PrimeFinal=reduceByGRHodeHigh[x0pExpr/. {XK'[r]->xkPrimeSol,XK''[r]->xkSecondSol}];*)
(**)
(*x2PrimeFinal=reduceByGRHodeHigh[x2pExpr/. {XK'[r]->xkPrimeSol,XK''[r]->xkSecondSol}];*)
(**)
(*{derivativeOrdersH[x0PrimeFinal],derivativeOrdersH[x2PrimeFinal],ByteCount[x0PrimeFinal],ByteCount[x2PrimeFinal]}*)


(* ::Input:: *)
(*x0PrimeReg=safeFullSimplify[x0PrimeFinal/. HregRulesL2,300];*)
(**)
(*x2PrimeReg=safeFullSimplify[x2PrimeFinal/. HregRulesL2,300];*)
(**)
(*{ByteCount[x0PrimeReg],ByteCount[x2PrimeReg],ByteCount[xkPrimeReg]}*)


(* ::Input:: *)
(*{Series[x0PrimeReg,{r,Infinity,8}],Series[x2PrimeReg,{r,Infinity,8}],Series[xkPrimeReg,{r,Infinity,8}]}*)


(* ::Text:: *)
(*##  Robust  algebraic  closure  using  linear  algebra*)
(**)
(*The  direct  command  `Solve`  may  fail  to  return  a  solution  if  the  system  contains  rational  expressions  with  complicated  denominators . However, the  closure  equations  are  linear  in  the  auxiliary  variables*)
(**)
(*[u_ 0 = X_ 0' (r),*)
(* \qquad  u_ 2 = X_ 2' (r),*)
(* \qquad  u_K = X_K' (r),*)
(* \qquad  v_K = X_K'' (r) .]*)
(**)
(*Therefore, instead  of  using  `Solve`  directly, we  rewrite  the  closure  system  as*)
(**)
(*[M (r)\begin {pmatrix}  u_ 0 u_ 2 u_Kv _K\end {pmatrix} === === === === =*)
(*  \mathbf  c (r),]*)
(**)
(*and  solve  it  using  `LinearSolve` . This  is  more  stable  for  symbolic  rational  systems .*)


(* ::Input:: *)
(*(* ============================================================*)(*Robust linear closure of the first-order system*)(* ============================================================*)Clear[varsU,closureExprs,closureNums,closureMat,closureVec];*)
(*Clear[linearDegreeCheck,detClosure,closureSolLinear,closureResidualsLinear];*)
(**)
(*varsU={u0,u2,uk,vk};*)
(**)
(*(*Convert equations lhs==rhs into lhs-rhs==0.*)*)
(*closureExprs=safeFullSimplify[Together/@(Subtract@@@(List@@@closureSystem)),300];*)
(**)
(*(*Work with numerators of the rational equations.*)*)
(*closureNums=safeFullSimplify[Numerator/@closureExprs,300];*)
(**)
(*(*Check that the system is linear in {u0,u2,uk,vk}.*)*)
(*linearDegreeCheck=Table[Exponent[closureNums[[i]],varsU[[j]]],{i,Length[closureNums]},{j,Length[varsU]}];*)
(**)
(*linearDegreeCheck*)


(* ::Input:: *)
(*closureMat=Table[safeFullSimplify[Coefficient[closureNums[[i]],varsU[[j]]],300],{i,Length[closureNums]},{j,Length[varsU]}];*)
(**)
(*closureVec=safeFullSimplify[-#/. Thread[varsU->ConstantArray[0,Length[varsU]]],300]&/@closureNums;*)
(**)
(*detClosure=safeFullSimplify[Factor[Together[Det[closureMat]]],300];*)
(**)
(*detClosure*)


(* ::Input:: *)
(*closureResidualsLinear=safeFullSimplify[closureExprs/. closureSolLinear,300];*)
(**)
(*closureResidualsLinear*)


(* ::Input:: *)
(*## Closing the system through (X_ 2'(r))*)
(**)
(*The previous attempt to solve for (v_K=X_K''(r)) did not work because the scalar equation for (v_K) became degenerate after the auxiliary substitutions . This indicates that (v_K) is not the best closure variable . Instead,we close the system by solving directly for*)
(**)
(*[u_ 2=X_ 2'(r) .]*)
(**)
(*The reduced (K)-equation already determines*)
(**)
(*[u_K=X_K'(r),]*)
(**)
(*and the (H_ 2)-constraint determines*)
(**)
(*[u_ 0=X_ 0'(r) .]*)
(**)
(*Differentiating (u_K) gives (X_K''(r)) in terms of (u_ 0,u_ 2,u_K) . Substituting the known expressions for (u_ 0) and (u_K),the (H_ 0)-constraint becomes a scalar algebraic equation for (u_ 2) . Once (u_ 2) is obtained,the first-order system is closed .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Sequential closure through u2=X2'[r]*)*)
(*(* ============================================================*)*)
(*Clear[u0,u2,uk,vk];*)
(*Clear[x0pAlg3,x2pAlg3,xkpAlg3,xkppAlg3];*)
(**)
(*derivPlaceholderRules3={X0'[r]->u0,X2'[r]->u2,XK'[r]->uk,XK''[r]->vk};*)
(**)
(*x0pAlg3=reduceByGRHodeHigh[x0pExpr/. derivPlaceholderRules3];*)
(**)
(*x2pAlg3=reduceByGRHodeHigh[x2pExpr/. derivPlaceholderRules3];*)
(**)
(*xkpAlg3=reduceByGRHodeHigh[xkPrimeSol/. derivPlaceholderRules3];*)
(**)
(*xkppAlg3=reduceByGRHodeHigh[D[xkPrimeSol,r]/. derivPlaceholderRules3];*)
(**)
(*{Cases[x0pAlg3,u0|u2|uk|vk,Infinity]//DeleteDuplicates,Cases[x2pAlg3,u0|u2|uk|vk,Infinity]//DeleteDuplicates,Cases[xkpAlg3,u0|u2|uk|vk,Infinity]//DeleteDuplicates,Cases[xkppAlg3,u0|u2|uk|vk,Infinity]//DeleteDuplicates}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*First close uk and u0*)*)
(*(* ============================================================*)*)
(*Clear[ukClosed3,u0Closed3];*)
(**)
(*ukClosed3=reduceByGRHodeHigh[xkpAlg3];*)
(**)
(*u0Closed3=reduceByGRHodeHigh[x0pAlg3/. uk->ukClosed3];*)
(**)
(*{Cases[ukClosed3,u0|u2|uk|vk,Infinity]//DeleteDuplicates,Cases[u0Closed3,u0|u2|uk|vk,Infinity]//DeleteDuplicates,ByteCount[ukClosed3],ByteCount[u0Closed3]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Express XK'' in terms of u2*)*)
(*(* ============================================================*)*)
(*Clear[xkppInTermsOfU2];*)
(**)
(*xkppInTermsOfU2=reduceByGRHodeHigh[xkppAlg3/. {u0->u0Closed3,uk->ukClosed3}];*)
(**)
(*{Cases[xkppInTermsOfU2,u0|uk|vk,Infinity]//DeleteDuplicates,Cases[xkppInTermsOfU2,u2,Infinity]//DeleteDuplicates,ByteCount[xkppInTermsOfU2]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Solve the H0 constraint for u2*)*)
(*(* ============================================================*)Clear[u2Equation3,u2Num3,u2Coeff3,u2Const3,u2Closed3,checkU2Closed3];*)
(**)
(*u2Equation3=safeFullSimplify[u2-(x2pAlg3/. {uk->ukClosed3,vk->xkppInTermsOfU2}),300];*)
(**)
(*u2Num3=safeFullSimplify[Numerator[Together[u2Equation3]],300];*)
(**)
(*u2Coeff3=safeFullSimplify[Coefficient[u2Num3,u2],300];*)
(**)
(*u2Const3=safeFullSimplify[u2Num3/. u2->0,300];*)
(**)
(*{u2Coeff3,ByteCount[u2Const3]}*)


(* ::Input:: *)
(*If[u2Coeff3===0,Print["u2Coeff3 is zero: the equation does not determine u2."],u2Closed3=safeFullSimplify[-u2Const3/u2Coeff3,300];*)
(*checkU2Closed3=safeFullSimplify[u2Equation3/. u2->u2Closed3,300];*)
(*{ByteCount[u2Closed3],checkU2Closed3}]*)


(* ::Text:: *)
(*##  Algebraic  constraint  for  (X_ 2 (r))*)
(**)
(*The  attempt  to  determine  (u_ 2 = X_ 2' (r))  produced  a  vanishing  coefficient  of  (u_ 2) . Since  the  remaining  term  is  not  identically  zero, the  equation  is  not  a  differential  equation  for  (X_ 2) . Instead, it  is  an  algebraic  constraint  among  the  correction  fields . Thus  the  EFT  correction  system  has  the  structure*)
(**)
(*[X_ 0' (r) = F_ 0[X_ 0, X_ 2, X_K; H],]*)
(**)
(*[X_K' (r) = F_K[X_ 0, X_ 2, X_K; H],]*)
(**)
(*together  with  an  algebraic  constraint*)
(**)
(*[*)
(* \mathcal  C[X_ 0, X_ 2, X_K; H] = 0.]*)
(**)
(*We  use  this  constraint  to  eliminate  (X_ 2 (r)), obtaining  a  closed  first - order  system  for  (X_ 0 (r))  and  (X_K (r)) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Algebraic constraint from the degenerate u2 equation*)(* ============================================================*)*)
(*Clear[algConstraint3];*)
(**)
(*algConstraint3=safeFullSimplify[Factor[Together[u2Const3]],300];*)
(**)
(*{algConstraint3===0,derivativeOrdersX[algConstraint3,X0],derivativeOrdersX[algConstraint3,X2],derivativeOrdersX[algConstraint3,XK],derivativeOrdersH[algConstraint3],ByteCount[algConstraint3]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Solve the algebraic constraint for X2[r]*)*)
(*(* ============================================================*)Clear[algX2Coeff3,algX2Const3,x2AlgExpr3,checkAlgX2];*)
(**)
(*algX2Coeff3=safeFullSimplify[Coefficient[algConstraint3,X2[r]],300];*)
(**)
(*algX2Const3=safeFullSimplify[algConstraint3/. X2[r]->0,300];*)
(**)
(*{algX2Coeff3,ByteCount[algX2Const3]}*)


(* ::Input:: *)
(*x2AlgExpr3=safeFullSimplify[-algX2Const3/algX2Coeff3,300];*)
(**)
(*checkAlgX2=safeFullSimplify[algConstraint3/. X2[r]->x2AlgExpr3,300];*)
(**)
(*{ByteCount[x2AlgExpr3],checkAlgX2}*)


(* ::Text:: *)
(*##  Elimination  of  (X_ 2 (r))*)
(**)
(*The  algebraic  constraint  is  linear  in  (X_ 2 (r)) . Solving  it  gives*)
(**)
(*[X_ 2 (r) = X_ 2[X_ 0, X_K; H, H'] .]*)
(**)
(*The  substitution  check  returns  zero, confirming  that  the  algebraic  constraint  is  exactly  satisfied . We  can  therefore  eliminate  (X_ 2 (r))  and  reduce  the  EFT  correction  problem  to  a  two - dimensional  first - order  system  for  (X_ 0 (r))  and  (X_K (r)) .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Closed two-dimensional first-order system*)(* ============================================================*)*)
(*Clear[rhs2DClosed3];*)
(**)
(*rhs2DClosed3=reduceByGRHodeHigh/@({u0Closed3,ukClosed3}/. X2[r]->x2AlgExpr3);*)
(**)
(*{FreeQ[rhs2DClosed3,X2],Table[derivativeOrdersX[rhs2DClosed3[[i]],q],{i,1,2},{q,{X0,XK}}],derivativeOrdersH/@rhs2DClosed3,ByteCount/@rhs2DClosed3}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Substitute the regular GR solution*)*)
(*(* ============================================================*)*)
(*Clear[rhs2DReg3,x2AlgReg3];*)
(**)
(*rhs2DReg3=safeFullSimplify[#/. HregRulesL2,300]&/@rhs2DClosed3;*)
(**)
(*x2AlgReg3=safeFullSimplify[x2AlgExpr3/. HregRulesL2,300];*)
(**)
(*{ByteCount[rhs2DReg3[[1]]],ByteCount[rhs2DReg3[[2]]],ByteCount[x2AlgReg3]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Matrix form for the reduced 2D system*)*)
(*(* ============================================================*)Clear[xVec2,AMat2Reg3,bVec2Reg3,checkMatrixForm2D3];*)
(**)
(*xVec2={X0[r],XK[r]};*)
(**)
(*AMat2Reg3=Table[safeFullSimplify[Coefficient[rhs2DReg3[[i]],xVec2[[j]]],300],{i,1,2},{j,1,2}];*)
(**)
(*bVec2Reg3=safeFullSimplify[#/. Thread[xVec2->{0,0}],300]&/@rhs2DReg3;*)
(**)
(*checkMatrixForm2D3=safeFullSimplify[rhs2DReg3-(AMat2Reg3 . xVec2+bVec2Reg3),300];*)
(**)
(*checkMatrixForm2D3*)


(* ::Input:: *)
(*Save["StaticTides_EFT_Reduced2DSystem_L2.mx",{algConstraint3,x2AlgExpr3,x2AlgReg3,rhs2DClosed3,rhs2DReg3,AMat2Reg3,bVec2Reg3,checkAlgX2,checkMatrixForm2D3}]*)


(* ::Input:: *)
(*(* ============================================================*)(*Asymptotic diagnostics of the 2D system*)(* ============================================================*)AMat2Infinity3=Map[Series[#,{r,Infinity,8}]&,AMat2Reg3,{2}];*)
(**)
(*bVec2Infinity3=Map[Series[#,{r,Infinity,8}]&,bVec2Reg3];*)
(**)
(*x2AlgInfinity3=Series[x2AlgReg3,{r,Infinity,8}];*)
(**)
(*{MatrixForm[AMat2Infinity3],bVec2Infinity3,x2AlgInfinity3}*)


(* ::Text:: *)
(*##  Asymptotic  solution  of  the  reduced  system*)
(**)
(*We  have  reduced  the  EFT  correction  equations  to  a  two - dimensional  first - order  inhomogeneous  system, [*)
(* \frac {d} {dr}\begin {pmatrix}  X_ 0 X_K\end {pmatrix} === === === === = A (r)\begin {pmatrix}  X_ 0 X_K\end {pmatrix} + b (r) .]*)
(**)
(*The  asymptotic  source  behaves  polynomially  at  large  radius . Therefore, we  solve  the  system  by  a  Laurent  expansion, [X_ 0 (r) = \sum_n  a_n  r^n, \qquad  X_K (r) = \sum_n  k_n  r^n .]*)
(**)
(*For  the  quadrupolar  mode  (\ell = 2), the  Love - number  branch  is  associated  with  the  coefficient  of  (r^{-3}) . We  therefore  solve  the  asymptotic  recursion  down  to  at  least  order  (r^{-3}) .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Laurent ansatz at infinity*)*)
(*(* ============================================================*)*)
(*Clear[a,k,nMin,nMax,x0As,xkAs,xAsVec];*)
(**)
(*nMax=2;*)
(*nMin=-6;*)
(**)
(*x0As=Sum[a[n] r^n,{n,nMin,nMax}];*)
(**)
(*xkAs=Sum[k[n] r^n,{n,nMin,nMax}];*)
(**)
(*xAsVec={x0As,xkAs};*)
(**)
(*{ByteCount[x0As],ByteCount[xkAs]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Residual of the asymptotic first-order system*)(* ============================================================*)*)
(*Clear[resAs];*)
(**)
(*resAs=safeFullSimplify[D[xAsVec,r]-(AMat2Reg3 . xAsVec+bVec2Reg3),300];*)
(**)
(*ByteCount/@resAs*)


(* ::Input:: *)
(*(* ============================================================*)(*Convert infinity expansion to y=1/r expansion*)(* ============================================================*)*)
(*Clear[y,resY,resYSeries];*)
(**)
(*resY=safeFullSimplify[resAs/. r->1/y,300];*)
(**)
(*resYSeries=Normal/@Table[Series[resY[[i]],{y,0,8}],{i,1,2}];*)
(**)
(*ByteCount/@resYSeries*)


(* ::Input:: *)
(*(* ============================================================*)(*Algebraic recursion equations for Laurent coefficients*)(* ============================================================*)*)
(*Clear[eqsAs,varsAs];*)
(**)
(*eqsAs=DeleteCases[DeleteDuplicates[Flatten[Table[safeFullSimplify[Coefficient[resYSeries[[i]],y,p]==0,300],{i,1,2},{p,-2,8}]]],True];*)
(**)
(*varsAs=Flatten[Table[{a[n],k[n]},{n,nMin,nMax}]];*)
(**)
(*{Length[eqsAs],Length[varsAs]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Solve the asymptotic recursion*)*)
(*(* ============================================================*)*)
(*Clear[solAs,solAs1,solvedVarsAs,freeVarsAs];*)
(**)
(*AbsoluteTiming[solAs=Solve[eqsAs,varsAs];]*)
(**)
(*Length[solAs]*)


(* ::Input:: *)
(*solAs1=First[solAs];*)
(**)
(*solvedVarsAs=solAs1[[All,1]];*)
(**)
(*freeVarsAs=Complement[varsAs,solvedVarsAs];*)
(**)
(*freeVarsAs*)


(* ::Input:: *)
(*(* ============================================================*)(*Asymptotic solution with free homogeneous constants*)(* ============================================================*)*)
(*Clear[x0AsSol,xkAsSol,x2AsSol];*)
(**)
(*x0AsSol=safeFullSimplify[x0As/. solAs1,300];*)
(**)
(*xkAsSol=safeFullSimplify[xkAs/. solAs1,300];*)
(**)
(*x2AsSol=safeFullSimplify[x2AlgReg3/. {X0[r]->x0AsSol,XK[r]->xkAsSol},300];*)
(**)
(*{Series[x0AsSol,{r,Infinity,6}],Series[xkAsSol,{r,Infinity,6}],Series[x2AsSol,{r,Infinity,6}]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Quadrupolar response-branch coefficient*)*)
(*(* ============================================================*)*)
(*Clear[cLoveX0,cLoveXK,cLoveX2];*)
(**)
(*cLoveX0=safeFullSimplify[Coefficient[x0AsSol,r,-3],300];*)
(**)
(*cLoveXK=safeFullSimplify[Coefficient[xkAsSol,r,-3],300];*)
(**)
(*cLoveX2=safeFullSimplify[Coefficient[x2AsSol,r,-3],300];*)
(**)
(*{cLoveX0,cLoveXK,cLoveX2}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_AsymptoticSolution_L2.mx",{nMin,nMax,x0AsSol,xkAsSol,x2AsSol,solAs1,freeVarsAs,cLoveX0,cLoveXK,cLoveX2}]*)


(* ::Input:: *)
(*freeVarsAs*)


(* ::Input:: *)
(*{cLoveX0,cLoveXK,cLoveX2}*)


(* ::Text:: *)
(*##  Stability  of  the  asymptotic  Love  coefficient*)
(**)
(*The  previous  asymptotic  recursion  gives  a  nonzero  coefficient  for  the  (r^{-3})  branch . Since  the  Laurent  expansion  was  truncated  at  finite  negative  order, we  now  repeat  the  recursion  with  deeper  truncations . A  physical  asymptotic  coefficient  should  be  stable  as  the  lower  cutoff  of  the  Laurent  series  is  pushed  to  more  negative  powers . This  test  is  important  because  the  homogeneous  response  branch  can  be  sensitive  to  finite  truncation . We  therefore  recompute  the  asymptotic  solution  for  several  values  of  (n_ {\min})  and  compare  the  coefficients  of  (r^{-3}) .*)


(* ::Input:: *)
(*(* ============================================================*)(*Stability test for the asymptotic r^(-3) coefficient*)(* ============================================================*)*)
(*Clear[asymptoticSolveOnce];*)
(**)
(*asymptoticSolveOnce[nmin_Integer,nmax_Integer,pmax_Integer]:=Module[{x0,xk,xvec,res,resy,resys,eqs,vars,sol,sol1,x0sol,xksol,x2sol,free,c0,ck,c2},x0=Sum[a[n] r^n,{n,nmin,nmax}];*)
(*xk=Sum[k[n] r^n,{n,nmin,nmax}];*)
(*xvec={x0,xk};*)
(*res=safeFullSimplify[D[xvec,r]-(AMat2Reg3 . xvec+bVec2Reg3),300];*)
(*resy=safeFullSimplify[res/. r->1/y,300];*)
(*resys=Normal/@Table[Series[resy[[i]],{y,0,pmax}],{i,1,2}];*)
(*eqs=DeleteCases[DeleteDuplicates[Flatten[Table[safeFullSimplify[Coefficient[resys[[i]],y,p]==0,300],{i,1,2},{p,-2,pmax}]]],True];*)
(*vars=Flatten[Table[{a[n],k[n]},{n,nmin,nmax}]];*)
(*sol=Solve[eqs,vars];*)
(*If[Length[sol]==0,Return[{nmin,nmax,pmax,"No solution",Length[eqs],Length[vars]}]];*)
(*sol1=First[sol];*)
(*free=Complement[vars,sol1[[All,1]]];*)
(*x0sol=safeFullSimplify[x0/. sol1,300];*)
(*xksol=safeFullSimplify[xk/. sol1,300];*)
(*x2sol=safeFullSimplify[x2AlgReg3/. {X0[r]->x0sol,XK[r]->xksol},300];*)
(*c0=safeFullSimplify[Coefficient[x0sol,r,-3],300];*)
(*ck=safeFullSimplify[Coefficient[xksol,r,-3],300];*)
(*c2=safeFullSimplify[Coefficient[x2sol,r,-3],300];*)
(*{nmin,nmax,pmax,Length[eqs],Length[vars],free,{c0,ck,c2}}];*)


(* ::Input:: *)
(*AbsoluteTiming[asymptoticStability=Table[asymptoticSolveOnce[nmin,2,8],{nmin,{-6,-8,-10,-12}}];]*)
(**)
(*asymptoticStability//TableForm*)


(* ::Text:: *)
(*##  Interpretation  of  the  asymptotic  stability  test*)
(**)
(*The  asymptotic  recursion  shows  that  the  coefficient  of  the  (r^{-3})  branch  is  not  uniquely  fixed  by  the  large - radius  expansion  alone . For  sufficiently  deep  Laurent  truncations, a  free  coefficient  (a_ {-3})  appears . This  is  expected : the  (r^{-3})  term  belongs  to  the  response  branch  of  the  static  quadrupolar  perturbation, and  its  amplitude  is  an  integration  constant  from  the  point  of  view  of  the  asymptotic  problem . Therefore, the  asymptotic  expansion  by  itself  cannot  determine  the  physical  Love  number . The  physical  value  is  obtained  only  after  imposing  the  infrared  boundary  condition, namely  regularity  at  the  black - hole  horizon . The  next  step  is  to  construct  a  horizon  expansion  of  the  reduced  two - dimensional  first - order  system  and  determine  which  value  of  the  asymptotic  response  coefficient  is  selected  by  regularity .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Horizon Frobenius/Taylor ansatz*)*)
(*(* ============================================================*)*)
(*Clear[xh,nHmax,p,q,x0Hor,xkHor,xHorVec];*)
(**)
(*xh=r-rs;*)
(**)
(*nHmax=8;*)
(**)
(*x0Hor=Sum[p[n] xh^n,{n,0,nHmax}];*)
(*xkHor=Sum[q[n] xh^n,{n,0,nHmax}];*)
(**)
(*xHorVec={x0Hor,xkHor};*)
(**)
(*{ByteCount[x0Hor],ByteCount[xkHor]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Residual of the reduced 2D system near the horizon*)(* ============================================================*)*)
(*Clear[resHor,resHorSeries];*)
(**)
(*resHor=safeFullSimplify[D[xHorVec,r]-(AMat2Reg3 . xHorVec+bVec2Reg3),300];*)
(**)
(*resHorSeries=Normal/@Table[Series[resHor[[i]],{r,rs,nHmax-1}],{i,1,2}];*)
(**)
(*{ByteCount/@resHorSeries,FreeQ[resHorSeries,X0|XK]}*)


(* ::Input:: *)
(*(* ============================================================*)(*Extract powers of xh=r-rs in the horizon residual*)(* ============================================================*)*)
(*Clear[resHorX,powersHor];*)
(**)
(*resHorX=safeFullSimplify[resHorSeries/. r->rs+xh,300];*)
(**)
(*powersHor=DeleteDuplicates[Cases[resHorX,Power[xh,n_.]:>n,Infinity]]//Sort;*)
(**)
(*powersHor*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Algebraic horizon equations*)*)
(*(* ============================================================*)*)
(*Clear[eqsHor,varsHor];*)
(**)
(*eqsHor=DeleteCases[DeleteDuplicates[Flatten[Table[safeFullSimplify[Coefficient[resHorX[[i]],xh,pow]==0,300],{i,1,2},{pow,powersHor}]]],True];*)
(**)
(*varsHor=Flatten[Table[{p[n],q[n]},{n,0,nHmax}]];*)
(**)
(*{Length[eqsHor],Length[varsHor],ByteCount[eqsHor]}*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Solve the local horizon recursion*)*)
(*(* ============================================================*)*)
(*Clear[solHor,solHor1,freeHor];*)
(**)
(*AbsoluteTiming[solHor=Solve[eqsHor,varsHor];]*)
(**)
(*Length[solHor]*)
(**)
(*solHor1=First[solHor];*)
(**)
(*freeHor=Complement[varsHor,solHor1[[All,1]]];*)
(**)
(*freeHor*)


(* ::Text:: *)
(*##  Horizon  regularity*)
(**)
(*The  horizon  expansion  reveals  a  regular - singular  structure : the  reduced  first - order  system  contains  a  pole  at  (r = r_s), and  regularity  imposes  algebraic  constraints  on  the  Taylor  coefficients . The  coefficient  extraction  gives  a  nontrivial  ((r - r_s)^{-1})  condition, confirming  that  the  horizon  is  a  genuine  boundary - condition  surface  for  the  EFT  correction  fields . Solving  the  local  recursion  leaves  three  free  regular  parameters, [{p_ 1, p_ 2, q_ 0},]*)
(*where  (p_n)  and  (q_n)  are  the  Taylor  coefficients  of  (X_ 0 (r))  and  (X_K (r)), respectively . Therefore, horizon  regularity  alone  does  not  determine  the  asymptotic  response  coefficient . The  physical  Love - number  correction  must  be  obtained  by  propagating  the  regular  horizon  family  to  large  radius  and  then  imposing  the  asymptotic  normalization/gauge  conditions .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Faster horizon-recursion stability test*)*)
(*(* ============================================================*)*)
(*Clear[horizonSolveOnceFast];*)
(**)
(*horizonSolveOnceFast[nmax_Integer,tmax_:90]:=Module[{x0h,xkh,xvec,res,ser,resx,powers,eqExprs,vars,freeExpected,depVars,sol,freeFound,check},x0h=Sum[p[n] (r-rs)^n,{n,0,nmax}];*)
(*xkh=Sum[q[n] (r-rs)^n,{n,0,nmax}];*)
(*xvec={x0h,xkh};*)
(*res=safeFullSimplify[D[xvec,r]-(AMat2Reg3 . xvec+bVec2Reg3),300];*)
(*ser=Normal/@Table[Series[res[[i]],{r,rs,nmax-1}],{i,1,2}];*)
(*resx=safeFullSimplify[ser/. r->rs+xh,300];*)
(*powers=DeleteDuplicates[Cases[resx,Power[xh,n_.]:>n,Infinity]]//Sort;*)
(*eqExprs=DeleteCases[DeleteDuplicates[Flatten[Table[safeFullSimplify[Coefficient[resx[[i]],xh,pow],150],{i,1,2},{pow,powers}]]],0];*)
(*vars=Flatten[Table[{p[n],q[n]},{n,0,nmax}]];*)
(*freeExpected={p[1],p[2],q[0]};*)
(*depVars=Complement[vars,freeExpected];*)
(*sol=Quiet[TimeConstrained[Solve[Thread[eqExprs==0],depVars],tmax,$Failed],Solve::svars];*)
(*freeFound=If[sol===$Failed||Length[sol]==0,$Failed,Complement[vars,First[sol][[All,1]]]];*)
(*check=If[sol===$Failed||Length[sol]==0,$Failed,safeFullSimplify[eqExprs/. First[sol],150]===ConstantArray[0,Length[eqExprs]]];*)
(*{nmax,powers,Length[eqExprs],Length[vars],Length[sol],freeFound,check}];*)


(* ::Input:: *)
(*AbsoluteTiming[horizonStabilityFast=Table[horizonSolveOnceFast[n,90],{n,6,10}]]*)
(**)
(*horizonStabilityFast//TableForm*)


(* ::Text:: *)
(*The  local  Frobenius/Taylor  analysis  at  the  horizon  provides  a  nontrivial  consistency  check  of  the  reduced  first - order  system . For  truncation  orders  (n_ {\max} = 6, \ldots, 10), the  recursion  equations  admit  a  unique  solution  for  all  dependent  coefficients  in  terms  of  the  same  three  free  horizon  data, [p_ 1, \qquad  p_ 2, \qquad  q_ 0 .]*)
(*The  residual  check  returns  `True`  for  each  truncation  order . This  confirms  that  the  reduced  two - dimensional  inhomogeneous  system  is  locally  regular  at  the  horizon  after  the  GR  tidal  solution  has  been  imposed, and  that  the  horizon - regular  solution  space  is  parametrized  by  these  three  constants . We  therefore  stop  the  local - recursion  diagnostic  at  this  point  and  proceed  to  matching/integration  toward  the  asymptotic  region .*)


(* ::Input:: *)
(*(* ============================================================*)(*Horizon series solution with symbolic free data*)(* ============================================================*)*)


(* ::Input:: *)
(*(* ============================================================*)(*Explicit horizon-regular series solution*)(* ============================================================*)Clear[nH,x0HorAnsatz,xkHorAnsatz,xHorVec,resHorExplicit,resHorSeriesExplicit,powersHorExplicit,eqsHorExplicit,varsHorExplicit,freeHorData,depHorVars,solHorExplicit,x0HorSol,xkHorSol,x2HorSol,checkHorExplicit];*)
(**)
(*nH=10;*)
(**)
(*x0HorAnsatz=Sum[p[n] (r-rs)^n,{n,0,nH}];*)
(*xkHorAnsatz=Sum[q[n] (r-rs)^n,{n,0,nH}];*)
(**)
(*xHorVec={x0HorAnsatz,xkHorAnsatz};*)
(**)
(*resHorExplicit=safeFullSimplify[D[xHorVec,r]-(AMat2Reg3 . xHorVec+bVec2Reg3),300];*)
(**)
(*resHorSeriesExplicit=Normal/@Table[Series[resHorExplicit[[i]],{r,rs,nH-1}],{i,1,2}];*)
(**)
(*resHorSeriesExplicit=safeFullSimplify[resHorSeriesExplicit/. r->rs+xh,300];*)
(**)
(*powersHorExplicit=DeleteDuplicates[Cases[resHorSeriesExplicit,Power[xh,n_.]:>n,Infinity]]//Sort;*)
(**)
(*eqsHorExplicit=DeleteCases[DeleteDuplicates[Flatten[Table[safeFullSimplify[Coefficient[resHorSeriesExplicit[[i]],xh,pow],150],{i,1,2},{pow,powersHorExplicit}]]],0];*)
(**)
(*varsHorExplicit=Flatten[Table[{p[n],q[n]},{n,0,nH}]];*)
(**)
(*freeHorData={p[1],p[2],q[0]};*)
(*depHorVars=Complement[varsHorExplicit,freeHorData];*)
(**)
(*AbsoluteTiming[solHorExplicit=First[Quiet[Solve[Thread[eqsHorExplicit==0],depHorVars],Solve::svars]];]*)
(**)
(*x0HorSol=safeFullSimplify[x0HorAnsatz/. solHorExplicit,300];*)
(*xkHorSol=safeFullSimplify[xkHorAnsatz/. solHorExplicit,300];*)
(**)
(*x2HorSol=safeFullSimplify[x2AlgReg3/. {X0[r]->x0HorSol,XK[r]->xkHorSol},300];*)
(**)
(*checkHorExplicit=safeFullSimplify[eqsHorExplicit/. solHorExplicit,300];*)
(**)
(*{Complement[varsHorExplicit,solHorExplicit[[All,1]]],checkHorExplicit===ConstantArray[0,Length[eqsHorExplicit]],ByteCount[x0HorSol],ByteCount[xkHorSol],ByteCount[x2HorSol]}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_HorizonSeries_L2.mx",{nH,freeHorData,solHorExplicit,x0HorSol,xkHorSol,x2HorSol}]*)


(* ::Text:: *)
(*Before  performing  horizon - to - infinity  shooting, we  must  diagnose  the  singularity  structure  of  the  reduced  first - order  system . The  reduction  procedure  involved  solving  algebraically  for  auxiliary  variables  and  derivatives, and  this  can  introduce  apparent  poles  that  were  not  singularities  of  the  original  field  equations . A  particularly  important  point  is  the  photon - sphere  radius*)
(*[r_ {\r m  ph} = \frac {3} {2} r_s .]*)
(*If  the  reduced  system  contains  factors  such  as  (2 r - 3 r_s)  in  denominators, then  regularity  across  (r = r_ {\r m  ph})  imposes  an  additional  algebraic  residue  condition . This  condition  is  not  a  new  physical  boundary  condition; rather, it  ensures  that  the  apparent  pole  introduced  by  the  reduction  cancels  on  the  physical  solution .*)


(* ::Input:: *)
(*(* ============================================================*)*)
(*(*Pole diagnostics of the reduced 2D system*)*)
(*(* ============================================================*)*)
(*Clear[denFactors,allDenFactors2D,rph,rhs2DReg3,poleResidues2D,nonzeroPoleResidues2D,poleConditions2D];*)
(**)
(*rhs2DReg3=safeFullSimplify[AMat2Reg3 . {X0[r],XK[r]}+bVec2Reg3,300];*)
(**)
(*denFactors[expr_]:=DeleteCases[FactorList[Denominator[Together[expr]]][[All,1]],1|_Integer|_Rational];*)
(**)
(*allDenFactors2D=DeleteDuplicates[Flatten[denFactors/@Flatten[{AMat2Reg3,bVec2Reg3,rhs2DReg3}]]];*)
(**)
(*allDenFactors2D//Factor*)


(* ::Text:: *)
(*The  denominator  analysis  of  the  reduced  two - dimensional  system  gives  only  the  factors*)
(*[r, \qquad  r - r_s, \qquad  r_s .]*)
(*Therefore  the  reduction  has  not  introduced  an  apparent  pole  at  the  photon  sphere, [r_ {\r m  ph} = \frac {3} {2} r_s .]*)
(*This  is  an  important  consistency  check . It  means  that  the  reduced  first - order  system  can  be  evolved  directly  from  a  near - horizon  regular  expansion  to  the  asymptotic  region  without  imposing  an  additional  residue  condition  at  (r = 3 r_s/2) . The  only  singular  point  in  the  exterior  boundary - value  problem  is  the  physical  horizon  (r = r_s), which  is  already  handled  by  the  regular  Frobenius  expansion .*)


(* ::Input:: *)
(*(* ============================================================*)(*Photon-sphere pole check*)(* ============================================================*)Clear[rph,photonDenominators,photonPolePresent];*)
(**)
(*rph=3 rs/2;*)
(**)
(*photonDenominators=Select[allDenFactors2D,FullSimplify[#/. r->rph,$Assumptions]===0&];*)
(**)
(*photonPolePresent=photonDenominators=!={};*)
(**)
(*{photonDenominators,photonPolePresent}*)


(* ::Input:: *)
(*Save["StaticTides_EFT_PoleDiagnostics_L2.mx",{allDenFactors2D,rph,photonDenominators,photonPolePresent}]*)


(* ::Input:: *)
(*(* ============================================================*)(*Global matching problem:horizon-regular solution to infinity*)(* ============================================================*)*)
(**)


(* ::Input:: *)
(*(* ============================================================*)(*Find actual 2D matrix/vector objects in the current kernel*)(* ============================================================*)Clear[hasOwnValueQ,safeDim,mat2DCandidates,vec2DCandidates];*)
(**)
(*hasOwnValueQ[name_String]:=ToExpression[name,InputForm,OwnValues]=!={};*)
(**)
(*safeDim[name_String]:=Quiet@Check[Dimensions[ToExpression[name]],$Failed];*)
(**)
(*mat2DCandidates=Select[Names["Global`*"],hasOwnValueQ[#]&&safeDim[#]==={2,2}&&!FreeQ[ToExpression[#],r]&];*)
(**)
(*vec2DCandidates=Select[Names["Global`*"],hasOwnValueQ[#]&&safeDim[#]==={2}&&!FreeQ[ToExpression[#],r]&];*)
(**)
(*{"2x2 matrix candidates"->mat2DCandidates,"2-vector candidates"->vec2DCandidates}//TableForm*)

